CRC-Aided List Decoding of Convolutional Codes in the Short Blocklength Regime

We consider the concatenation of a convolutional code (CC) with an optimized cyclic redundancy check (CRC) code as a promising paradigm for good short blocklength codes. The resulting CRC-aided convolutional code naturally permits the use of serial list Viterbi decoding (SLVD) to achieve maximum-likelihood decoding. The convolutional encoder of interest is of rate-$1/\omega$ and the convolutional code is either zero-terminated (ZT) or tail-biting (TB). The resulting CRC-aided convolutional code is called a CRC-ZTCC or a CRC-TBCC. To design a good CRC-aided convolutional code, we propose the distance-spectrum optimal (DSO) CRC polynomial. A DSO CRC search algorithm for the TBCC is provided. Our analysis reveals that the complexity of SLVD is governed by the expected list rank which converges to $1$ at high SNR. This allows a good performance to be achieved with a small increase in complexity. In this paper, we focus on transmitting $64$ information bits with a rate-$1/2$ convolutional encoder. For a target error probability $10^{-4}$, simulations show that the best CRC-ZTCC approaches the random-coding union (RCU) bound within $0.4$ dB. Several CRC-TBCCs outperform the RCU bound at moderate SNR values.

==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/E0_integral.m <==
function val = E0_integral(pX,X,sigma2,rho)

val = -log(integral(@(y) inner_func(y), -20, 20));


    function val1 = inner_func(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)));
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end

end


==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/E0funs.m <==
function [E0, E0p, E0pp] = E0funs(pX,X,sigma2,rho)

E0 = E0_integral(pX,X,sigma2,rho);


%%
E0pnum = integral(@(y) inner_funcE0p(y), -30, 30);
  

    function val1 = inner_funcE0p(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)); % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end


E0pdenom = exp(-E0_integral(pX,X,sigma2,rho));

E0p = E0pnum/E0pdenom;

%%

E0ppnum = -E0pdenom * (integral(@(y) inner_funcE0pp(y), -30, 30)) + E0pnum^2;
  

    function val1 = inner_funcE0pp(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)).^2; % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end

E0ppdenom = E0pdenom.^2;
E0pp = E0ppnum/E0ppdenom;


end

==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/E0prime_integral.m <==
function val = E0prime_integral(pX,X,sigma2,rho)

X = reshape(X,1,length(X));
pX = reshape(pX,1,length(pX));

num = integral(@(y) inner_func(y), -20, 20);
  

    function val1 = inner_func(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)); % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end


denom = exp(-E0_integral(pX,X,sigma2,rho));

val = num/denom;

end

==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/E0primeprime_integral.m <==
function val = E0prime_integral(pX,X,sigma2,rho)

X = reshape(X,1,length(X));
pX = reshape(pX,1,length(pX));

num = integral(@(y) inner_func(y), -30, 30);
  

    function val1 = inner_func(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)); % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end


denom = exp(-E0_integral(pX,X,sigma2,rho));

val = num/denom;

end

==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/Globecom_2019_Various_Rates.m <==
clear; clc;
v_10_m_10_punctured = [0.107100000000000	0.0651000000000000	0.0347000000000000	0.0185000000000000	0.00686059275521405	0.00314021039409640	0.000982656119490984	0.000330516233304799	0.000101537892926261	2.77365273978644e-05];
v_10_m_10_punctured_snr = [1:0.25:3.25];

EL_v_10_m_10_punctured = [78609.3623000000	47729.6596000000	25487.0326000000	15026.8254000000	5368.91527167947	2367.68290155440	819.126064953570	310.285407377783	84.7073728694812	26.4561482728187];
EL_v_10_m_10_punctured_snr = [1:0.25:3.25];

v_8_m_10_punctured = [0.105500000000000,0.0577000000000000,0.0337000000000000,0.0166000000000000,0.00659804697809448,0.00265287173365168,0.00112078724095805,0.000356266187844910,0.000106820830489229,3.13851621624251e-05, 7.28188231997567e-06];
v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

EL_v_8_m_10_punctured = [26480.4731000000,15702.6087000000,8634.75400000000,4082.04360000000,1585.94998680391,711.825679798382,286.875872813064,89.0194663845038,33.1445670391509,8.93380116056053, 3.23849387954150];
EL_v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

v_7_m_10_punctured = [250/7138, 250/29812, 250/197472, 250/1496231, (85+71+82)/(6000000+5000000+6000000), (21+21+29+20)/(15000000+14000000+18000000+14000000)];
v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_7_m_10_punctured = [4247.88021854861,1025.55383738092,158.687748136445,20.3180524932313,2.99712866666667,1.49223157142857];
EL_v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

v_6_m_11_punctured = [229/2000, 306/8000, 100/11283, (87+100)/(60000+61262), (300)/(533718+543187+603438), (100+100)/(5790307+5800510), (52+52+59+42)/(120000000)];
v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_6_m_11_punctured = [16154.7465000000,4783.28912500000,1087.48329345032,174.441816666667,22.9029503105590,3.42828216704289,1.57808993333333];
EL_v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

Polar_rate_1_2_L_8 = [0.6115,0.3905,0.2385,0.1013,0.0362,0.008733333,0.00134375,0.000157,0.000006];
Polar_rate_1_2_L_8_snr = [0,0.5,1,1.5,2,2.5,3,3.5,4];
Polar_rate_1_2_L_32 = [0.5105,0.2815,0.1486,0.0535,0.015,0.00255,0.000367273,0.000027];
Polar_rate_1_2_L_32_snr = [0:0.5:3.5];

T_3_v_6_m_10_rate_1_3 = [586/10000, 192/10000, 100/34589, 100/185769, 100/1776349,100/17769526];
T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1, 1.5];

EL_T_3_v_6_m_10_rate_1_3 = [4045.67890000000,1190.74870000000,182.568215328573,28.0611350655922,4.59673971725151,1.7979];
EL_T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1,1.5];

Polar_rate_1_3_L_8 = [0.53,0.391,0.239,0.1079,0.0392,0.010133333,0.001592308,0.000221978,0.000019];
Polar_rate_1_3_L_8_snr = [-2,-1.5,-1,-0.5,0,0.5,1,1.5,2];
Polar_rate_1_3_L_32 = [0.643,0.4525,0.28,0.1288,0.0474,0.01095,0.001845455,0.000223333,0.000015];
Polar_rate_1_3_L_32_snr = [-2.5,-2,-1.5,-1,-0.5,0,0.5,1,1.5];

T_5_v_6_m_10_rate_1_6 = [698/10000, 209/10000, 100/23081, 100/152779, 100/1500812, 100/17467092];
T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_6_m_11_rate_1_6 = [563/10000, 158/10000, 100/31737, 100/279471, 100/2472960, 100/31690712];
T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_7_m_10_rate_1_6 = [224/10000, 100/17763, 100/120338, 100/975922, 100/9460788];
T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_7_m_11_rate_1_6 = [181/10000, 100/25928, 100/169021, 100/1903427, 100/19317720];
T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_10_rate_1_6 = [218/10000, 100/27476, 100/193241, 100/1856184, 100/23741211];
T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_11_rate_1_6 = [150/10000, 100/40293, 100/276606, 100/3028195, 100/44274996];
T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];

Polar_rate_1_6_L_8 = [0.574,0.3705,0.1995,0.0862,0.0249,0.005875,0.000908696,0.000075,0.000002];
Polar_rate_1_6_L_8_snr = [-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2,-1.5];
Polar_rate_1_6_L_32 = [0.585,0.4305,0.228,0.1082,0.0356,0.007233333,0.001057895,0.00011,0.000005];
Polar_rate_1_6_L_32_snr = [-6,-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2];

EL_T_5_v_6_m_10_rate_1_6 = [4061.94060000000,1300.33430000000,222.534812183181,38.9723522211822,5.88868026108533, 1.8872];
EL_T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_6_m_11_rate_1_6 = [7077.90580000000,1658.60810000000,271.862053754293,44.7708134296582,5.88456182065217,1.88341609364914];
EL_T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_7_m_10_rate_1_6 = [2794.83480000000,571.369025502449,85.4031976599245,12.9129612817418,2.87231148187656];
EL_T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_7_m_11_rate_1_6 = [4514.94610000000,917.387958963283,120.712432182983,14.1576677224816,2.71352902930574];
EL_T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_8_m_10_rate_1_6 = [4673.39470000000,782.715533556558,100.744184722704,12.9961156868069,2.7619];
EL_T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];
EL_T_5_v_8_m_11_rate_1_6 = [6470.62750000000,1037.84774030229,139.798225635019,15.1991146541091,2.8293];
EL_T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];

T_10_v_6_m_12_rate_1_12 = [104/10000, 100/59678, 100/481438, 100/5036521];
T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_6_m_13_rate_1_12 = [100/13485, 100/100243, 100/891745, 100/11922081];
T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_12_rate_1_12 = [100/23066, 100/139567, 100/1895161, 100/25505404];
T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_13_rate_1_12 = [100/26491, 100/229554, 100/3112462, 100/41974382];
T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_8_m_12_rate_1_12 = [100/47231, 100/481880, 100/6126803];
T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
T_10_v_8_m_13_rate_1_12 = [100/58392, 100/637463, 100/9479035];
T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Polar_rate_1_12_L_8 = [0.517,0.308,0.1535,0.0581,0.01515,0.002971429,0.000315625,0.000012];
Polar_rate_1_12_L_8_snr = [-8.5,-8,-7.5,-7,-6.5,-6,-5.5,-5];
Polar_rate_1_12_L_32 = [0.5825,0.355,0.1895,0.0783,0.01985,0.003633333,0.000434783,0.00002];
Polar_rate_1_12_L_32_snr = [-9,-8.5,-8,-7.5,-7,-6.5,-6,-5.5];

EL_T_10_v_6_m_12_rate_1_12 = [2473.99510000000,374.947652401220,40.8096037288291,5.51614894487683];
EL_T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_6_m_13_rate_1_12 = [3166.93058954394,456.041219835799,47.4971813691134,5.61022643613980];
EL_T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_12_rate_1_12 = [1629.53841151478,276.604691653471,27.4014883168237,3.76540661735842];
EL_T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_13_rate_1_12 = [2179.93012721302,360.306681652247,28.6705370218175,3.85427880748786];
EL_T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_8_m_12_rate_1_12 = [1544.80553026614,158.577218394621,15.5573980426660];
EL_T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
EL_T_10_v_8_m_13_rate_1_12 = [1833.28270996027,188.849774810460,17.1340];
EL_T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Fabian_m_8 = [0.143678,0.0642261,0.0177085,0.00384246,0.000854781,0.000150723,2.71E-05,3.23E-06,3.30E-07];
Fabian_m_8_snr = [1,1.5,2,2.5,3,3.5,4,4.5,5];
Fabian_m_11 = [0.0998004,0.0398565,0.0101513,0.00137722,1.38E-04,1.27E-05,9.51E-07];
Fabian_m_11_snr = [1,1.5,2,2.5,3,3.5,4];
Fabian_m_14 = [0.119332,0.0340599,0.00840015,0.000986405,9.01E-05,5.17E-06];
Fabian_m_14_snr = [1,1.5,2,2.5,3,3.5];
Fabian_unknown = [3.35E-3, 1.71E-3, 6.81E-4, 2.09E-4, 6.93E-5, 2.06E-5];
Fabian_unknown_snr = [2.8,3,3.2,3.4,3.6,3.8];
Fabian_5g_L32 = [0.92318, 0.88673, 0.83432, 0.76963, 0.68409, 0.59483, 0.49488, 0.38931, 0.29013, 0.20347, 0.13447, 0.0812, 0.04517, 0.02211, 0.01056, 0.0044, 0.00165, 0.00051, 0.00019, 4.904762e-05, 9.174312e-06, 1.836364e-06];
Fabian_5g_L32_snr = [-1.0:0.25:4.25];

%Calculating the RCU-values
rcu_rate_1_2 = [0.0423356923968606,0.0317110938966719,0.0233869420708073,0.0169735987701580,0.0121169620820546,0.00850384007532871,0.00586438006368385,0.00397193341265190,0.00264086331839147,0.00172286353055488,0.00110235385615009,0.000691464745800856,0.000425034035096233,0.000255931159752090,0.000150913805172302,8.71216619845982e-05,4.92300806563189e-05,2.72268103913337e-05,1.47376500009286e-05,7.80890056028097e-06,4.05157788193703e-06,2.05954530760325e-06,1.02658455598894e-06,5.02356955597272e-07,2.41733034918569e-07,1.14634896484966e-07];
rcu_snr_rate_1_2 = [1.5:0.1:4];
rcu_rate_1_3 = [0.0485827828159233,0.0365488952285676,0.0270539642500551,0.0196920918508500,0.0140862011284241,0.00989626418314438,0.00682426597022430,0.00461612568262462,0.00306100584635227,0.00198857415387201,0.00126483989109723,0.000787172224045218,0.000479036495351990,0.000284876674337942,0.000165447802418037,9.37799557073034e-05,5.18486175155144e-05,2.79435530839163e-05,1.46720447102322e-05,7.50105557678364e-06,3.73206593306958e-06,1.80618588356661e-06,8.49917436915310e-07,3.88720788202432e-07,1.72754807953908e-07,7.45912902079232e-08];
rcu_snr_rate_1_3 = [-1:0.1:1.5];
rcu_rate_1_6 = [0.00715296756254956,0.00483488469011907,0.00320155422580118,0.00207541853479670,0.00131616882569204,0.000815953385158383,0.000494139394858301,0.000292107274303882,0.000168429573066840,9.46559287218815e-05,5.18080835385907e-05,2.75950273801052e-05,1.42924973626647e-05,7.19262390115769e-06,3.51418563236325e-06,1.66561801921259e-06,7.65235081077092e-07,3.40517886835592e-07,1.46646111650361e-07,6.10733697918986e-08,2.45785809580939e-08];
rcu_snr_rate_1_6 = [-4:0.1:-2];
rcu_rate_1_12 = [0.00236007921145550,0.00150515496603096,0.000938361322020218,0.000571434546625890,0.000339655307677201,0.000196901266353364,0.000111238234660230,6.11937430228481e-05,3.27532036994702e-05,1.70425881155616e-05,8.61367033482373e-06,4.22515636480414e-06,2.00967249623698e-06,9.26099046945656e-07,4.13101646935619e-07,1.78212453647523e-07,7.42869353645477e-08,2.98944122959386e-08,1.16032634527457e-08,4.34003400609116e-09,1.56293886141446e-09];
rcu_snr_rate_1_12 = [-7:0.1:-5];

%----------------------For computing the RCU if needed--------------------
% for iter = rcu_snr_rate_1_2
%     rcu_rate_1_2 = [rcu_rate_1_2, rcu(64*2, 1/2, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_3
%     rcu_rate_1_3 = [rcu_rate_1_3, rcu(64*3, 1/3, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_6
%     rcu_rate_1_6 = [rcu_rate_1_6, rcu(64*6, 1/6, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_12
%     rcu_rate_1_12 = [rcu_rate_1_12, rcu(64*12, 1/12, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end


%Plotting the FER for the high rate case
if(1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 14;
    figure;
    my_colors = distinguishable_colors(40);
    lineWidth = 1.5;
    semilogy(Fabian_m_8_snr,Fabian_m_8, 's-', 'Color', my_colors(6,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_11_snr,Fabian_m_11, 's-', 'Color', my_colors(7,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_14_snr,Fabian_m_14, 's-', 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    semilogy(Fabian_5g_L32_snr, Fabian_5g_L32, 'd-', 'Color', my_colors(31,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_8_snr,Polar_rate_1_2_L_8, 'd-','Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_32_snr,Polar_rate_1_2_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    %semilogy(v_6_m_11_punctured_snr,v_6_m_11_punctured, 'o-', 'Color', my_colors(1,:), 'LineWidth', lineWidth);
    semilogy(v_7_m_10_punctured_snr,v_7_m_10_punctured, 'o-', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(v_8_m_10_punctured_snr,v_8_m_10_punctured, 'o-', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    %semilogy(v_10_m_10_punctured_snr,v_10_m_10_punctured, 'o-', 'Color', my_colors(33,:), 'LineWidth', lineWidth);
    semilogy(Fabian_unknown_snr,Fabian_unknown, '^-', 'Color', my_colors(11,:), 'LineWidth', lineWidth); hold on;
    semilogy(rcu_snr_rate_1_2,rcu_rate_1_2, '--', 'Color', 'k', 'LineWidth', lineWidth);
    
    
    grid on;
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "WAVA $v=8$",...
        "WAVA $v=11$",...
        "WAVA $v=14$",...
        "5G eMBB Polar $L=32$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        "S-LVA DSO CRC $v=7$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "IBF OTS CRC $v=11$, $m=16$",...
        "RCU Bound",...
        'location', 'southwest', 'interpreter', 'latex', 'FontSize', legendTextSize);
    xlim([1,4]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate.pdf");
end

%Plotting the FER for the low rate case
if (1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 11.5;
    figure;
    my_colors = distinguishable_colors(20);
    lineWidth = 1.5;
    %Plotting for legend
    semilogy(-100, -3, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth); hold on;
    semilogy(-100, -3, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    
    %Plotting Actual Data
    semilogy(Polar_rate_1_3_L_8_snr,Polar_rate_1_3_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth); hold on;
    semilogy(Polar_rate_1_3_L_32_snr,Polar_rate_1_3_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_3_v_6_m_10_rate_1_3_snr,T_3_v_6_m_10_rate_1_3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_3,rcu_rate_1_3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_8_snr,Polar_rate_1_6_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_32_snr,Polar_rate_1_6_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_5_v_8_m_10_rate_1_6_snr,T_5_v_8_m_10_rate_1_6, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth); 
    semilogy(T_5_v_8_m_11_rate_1_6_snr,T_5_v_8_m_11_rate_1_6, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_6,rcu_rate_1_6, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_8_snr,Polar_rate_1_12_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_32_snr,Polar_rate_1_12_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_12_rate_1_12_snr,T_10_v_8_m_12_rate_1_12, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_13_rate_1_12_snr,T_10_v_8_m_13_rate_1_12, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_12,rcu_rate_1_12, '--', 'Color', 'k', 'LineWidth', lineWidth);

    grid on;
    %title("FER vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "S-LVA DSO CRC $v=8$, $m=12$",...
        "S-LVA DSO CRC $v=8$, $m=13$",...
        "RCU Bound",...
        "S-LVA DSO CRC $v=6$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=11$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        'location', 'northeast',...
        'interpreter', 'latex',...
        'Location','SouthOutside',...
        'NumColumns', 3, 'FontSize', legendTextSize);
    %legend("FizzBuzz", 'Location', 'NorthEast');
    xlim([-7, 2]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    
    %Adding annotation to plot
    dim = [.70 .71 .12 .06];
    annotation('ellipse',dim);
    x = [0.66 0.70];
    y = [0.74 0.74];
    annotation('textarrow',x,y,'String','Rate-$1/3$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.43 .57 .12 .06];
    annotation('ellipse',dim);
    x = [0.40 0.43];
    y = [0.60 0.60];
    annotation('textarrow',x,y,'String','Rate-$1/6$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.18 .43 .12 .06];
    annotation('ellipse',dim);
    x = [0.33 0.30];
    y = [0.46 0.46];
    annotation('textarrow',x,y,'String','Rate-$1/12$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate.pdf");
end


%Plot expected list size vs. SNR
if(0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    semilogy(EL_v_6_m_11_punctured_snr,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    semilogy(EL_v_7_m_10_punctured_snr,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(EL_v_8_m_10_punctured_snr,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    semilogy(EL_T_3_v_6_m_10_rate_1_3_snr,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_10_rate_1_6_snr,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_11_rate_1_6_snr,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_10_rate_1_6_snr,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_11_rate_1_6_snr,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_10_rate_1_6_snr,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_11_rate_1_6_snr,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_12_rate_1_12_snr,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_13_rate_1_12_snr,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_12_rate_1_12_snr,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_13_rate_1_12_snr,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_12_rate_1_12_snr,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_13_rate_1_12_snr,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);

    grid on;
    %title("E_{L} vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("SNR(dB)", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",..."Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",..."Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12","Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'interpreter', 'latex');
    xlim([-7, 4]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR.pdf");
end

%Plot expected list size vs. FER
if (0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    loglog(v_6_m_11_punctured,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    loglog(v_7_m_10_punctured,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    loglog(v_8_m_10_punctured,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    loglog(T_3_v_6_m_10_rate_1_3,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_10_rate_1_6,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_11_rate_1_6,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_10_rate_1_6,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_11_rate_1_6,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_10_rate_1_6,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_11_rate_1_6,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_12_rate_1_12,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_13_rate_1_12,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_12_rate_1_12,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_13_rate_1_12,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_12_rate_1_12,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_13_rate_1_12,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    
    grid on;
    %title("E_{L} vs. FER: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("Frame Error Rate", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",...%"Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",...%"Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12", "Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'location', 'southeast', 'interpreter', 'latex');
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER.pdf");
end

==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/Qpmf.m <==
function q = Qpmf(y,pX,X,sigma2,rho)

X = reshape(X,1,length(X));
pX = reshape(pX,1,length(pX));

C = integral(@(yvals) fun(yvals), -20, 20);

q = fun(y) / C;

    function val1 = fun(yvals)
        yvals_s = size(yvals);
        yvals = yvals(:);
%         for ii=1:length(X)
%             val1 = val1 + normpdf(yvals,X(ii),sqrt(sigma2)).*pX(ii).*exp(-rho*inf_density(X(ii),yvals,pX,X,sigma2,1/(1+rho)));
%         end
        val1 = sum(normpdf(yvals,X,sqrt(sigma2)).*pX.*exp(-rho*inf_density(X,yvals,pX,X,sigma2,1/(1+rho))),2);
        val1(isnan(val1)) = 0;
        val1 = reshape(val1,yvals_s);
    end

end

==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/aggregate_data_el.m <==
clear;
clc;

% The parameters of the simulation
trellisPolynomial = [575,623,727,561,753];
codeRateDenominator = length(trellisPolynomial);
constraintLength = 7;
crcPolynomial = 7471;
%crcDegree = 1;
snrDBList = -4:0.5:-2;
numOfSNRsComputed = length(snrDBList);
numOfTrials = 10^4;
lengthOfSequence = 64;
maxListSize = 10^6;
minNumberOfErrors = 100;
inputSequenceLength = 0;
tailBitingFlag = 1;
hardDecodingFlag = 0;

punctureFlag = 0;
punctureRepetitionLength= 7;
punctureNodeLocations = [0,1,9];
punctureCount = length(punctureNodeLocations);
if ~(punctureFlag == 0)
    additionalPunctureLocations = [];
else 
    additionalPunctureLocations = [];
end
additionalPunctureCount = length(additionalPunctureLocations);
el_list = [];

sim_data_cum = [];
id_list = 1:1;


% Reading in all the data
for id_iter = 1:length(snrDBList)
    sim_data_cum = [sim_data_cum;struct('num_of_trials',0,'max_list_size',0,'k',0,'n',0,'snr',0.0,'num_bit_errors',0, ...
    'num_frame_errors',0,'num_crc_check',0,'largest_list_depth',0,...
    'num_of_insertions', 0, 'time_trellis', 0.0, 'time_traceback', 0.0, ...
    'listDepth',[],'num_ue', [], 'num_nack', [], 'num_fe', [])];
    textFileName = "T";
    for polyIter = 1:length(trellisPolynomial)
        textFileName = textFileName + "_" + string(trellisPolynomial(polyIter));
    end
    textFileName = textFileName + "_CRC_";
    textFileName = textFileName + string(crcPolynomial);
    textFileName = textFileName + "_SNR_";
    textFileName = textFileName + sprintf('%.2f',round(snrDBList(id_iter),2));
    textFileName = textFileName + "_TRIALS_";
    textFileName = textFileName + string(numOfTrials);
    textFileName = textFileName + "_K_";
    textFileName = textFileName + string(lengthOfSequence);
    textFileName = textFileName + "_LIST_";
    textFileName = textFileName + string(maxListSize(1));
    textFileName = textFileName + "_ERRORS_";
    textFileName = textFileName + string(minNumberOfErrors);
    textFileName = textFileName + "_TBCC_";
    textFileName = textFileName + string(tailBitingFlag);
    textFileName = textFileName + "_PUNC_";
    textFileName = textFileName + string(punctureFlag);

    if (punctureFlag == 1)
        textFileName = textFileName + "_" + string(punctureRepetitionLength);
        textFileName = textFileName + "_" + string(punctureCount);
        for iter2 = 1:length(punctureNodeLocations)
            textFileName = textFileName + "_" + string(punctureNodeLocations(iter2));
        end
    end

    if (~(inputSequenceLength == 0))
        textFileName = textFileName + "_SEQUENCE_";
        for iterSequence = 1:inputSequenceLength
            textFileName = textFileName + string(inputSequence(iterSequence));
        end
    end

    textFileName = textFileName + ".txt";

    
    fileID = fopen(textFileName, 'r');
    if (fileID == -1)
        return;
    end
    if (fileID ~= -1)
        firstLine = fscanf(fileID, " %d %d %d %f %d %d %d %d %d %d %f %f", [1 12]);
        %theRest = fscanf(fileID, "%d %d %d %d\n",[maxListSize(iter0) 4]);
        theRest = fscanf(fileID, "%d");
        sim_data_cum(id_iter).num_of_trials = firstLine(1);
        sim_data_cum(id_iter).k = firstLine(2);
        sim_data_cum(id_iter).n = firstLine(3);
        sim_data_cum(id_iter).snr = firstLine(4);
        sim_data_cum(id_iter).num_bit_errors = firstLine(5);
        sim_data_cum(id_iter).num_frame_errors = firstLine(6);
        sim_data_cum(id_iter).num_crc_check = firstLine(7);
        sim_data_cum(id_iter).largest_list_depth = firstLine(8);
        sim_data_cum(id_iter).max_list_size = firstLine(9);
        sim_data_cum(id_iter).num_of_insertions = firstLine(10);
        sim_data_cum(id_iter).time_trellis = firstLine(11);
        sim_data_cum(id_iter).time_traceback = firstLine(12);
        sim_data_cum(id_iter).listDepth = theRest(1:4:end,:);
        sim_data_cum(id_iter).num_ue = theRest(2:4:end,:);
        sim_data_cum(id_iter).num_nack = theRest(3:4:end,:);
        sim_data_cum(id_iter).num_fe = theRest(4:4:end,:);
        
        EL = (sim_data_cum(id_iter).listDepth'*(1:length(sim_data_cum(id_iter).listDepth))') / sim_data_cum(id_iter).num_of_trials;
        el_list = [el_list, EL];
        disp(EL);
        fclose(fileID);
    end
end

% TODO: Aggregate the data into one single structure.

largest_depth_observed = max([sim_data_cum.largest_list_depth]);

sim_data = struct('num_of_trials',0,'max_list_size',0,'k',0,'snr',0.0,'num_bit_errors',0, ...
    'num_frame_errors',0,'num_crc_check',0,'largest_list_depth',0,'listDepth',zeros(1,largest_depth_observed),...
    'num_ue', zeros(1,largest_depth_observed), 'num_nack', zeros(1,largest_depth_observed),...
    'num_fe', zeros(1,largest_depth_observed));

% Making the length of all the arrays the same.
for iter = 1:length(sim_data_cum)
    currentListDepth = sim_data_cum(iter).largest_list_depth;
    sim_data_cum(iter).listDepth = horzcat(sim_data_cum(iter).listDepth',zeros(1,largest_depth_observed - currentListDepth));
    sim_data_cum(iter).num_ue = horzcat(sim_data_cum(iter).num_ue',zeros(1,largest_depth_observed - currentListDepth));
    sim_data_cum(iter).num_nack = horzcat(sim_data_cum(iter).num_nack',zeros(1,largest_depth_observed - currentListDepth));
    sim_data_cum(iter).num_fe = horzcat(sim_data_cum(iter).num_fe',zeros(1,largest_depth_observed - currentListDepth));
end

% Initializing variables and arrays.
sim_data.max_list_size = sim_data_cum(1).max_list_size;
sim_data.k = sim_data_cum(1).k;
sim_data.snr = sim_data_cum(1).snr;
sim_data.largest_list_depth = largest_depth_observed;

% Aggregating the data into sim_data
for iter = 1:length(sim_data_cum)
    sim_data.num_of_trials = sim_data.num_of_trials + sim_data_cum(iter).num_of_trials;
    sim_data.num_bit_errors = sim_data.num_bit_errors + sim_data_cum(iter).num_bit_errors;
    sim_data.num_frame_errors =  sim_data.num_frame_errors + sim_data_cum(iter).num_frame_errors;
    sim_data.num_crc_check = sim_data.num_crc_check + sim_data_cum(iter).num_crc_check;
    sim_data.listDepth = sim_data.listDepth + sim_data_cum(iter).listDepth;
    sim_data.num_ue = sim_data.num_ue + sim_data_cum(iter).num_ue;
    sim_data.num_nack = sim_data.num_nack + sim_data_cum(iter).num_nack;
    sim_data.num_fe = sim_data.num_fe + sim_data_cum(iter).num_fe;
end

%Explicitly calculating expected_list_size
EL = (sim_data.listDepth*(1:length(sim_data.listDepth))') / sim_data.num_of_trials;
%el_list = [el_list, EL];
%disp(EL);

% Creating output fileName
outputFileName = "T";
for polyIter = 1:length(trellisPolynomial)
    outputFileName = outputFileName + "_" + string(trellisPolynomial(polyIter));
end
outputFileName = outputFileName + "_CRC_";
outputFileName = outputFileName + string(crcPolynomial);
outputFileName = outputFileName + "_SNR_";
outputFileName = outputFileName + sprintf('%.2f',round(snrDBList,2));
outputFileName = outputFileName + "_TRIALS_";
outputFileName = outputFileName + string(numOfTrials);
outputFileName = outputFileName + "_K_";
outputFileName = outputFileName + string(lengthOfSequence);
outputFileName = outputFileName + "_LIST_";
outputFileName = outputFileName + string(maxListSize);
figureName = outputFileName + ".fig";
outputFileName = outputFileName + ".mat";

save(outputFileName,'sim_data', 'EL');

% % Plotting and saving the data:
% num_of_trials = sim_data.num_of_trials;
% largest_list_depth = sim_data.largest_list_depth;
% num_ue_list = sim_data.num_ue;
% num_nack_list = sim_data.num_nack;
% num_fe_list = sim_data.num_fe;
% list_depth = sim_data.listDepth';
% snr = sim_data.snr;
% 
% max_list_plot = largest_list_depth;
% 
% fe_list = [];
% ue_list = [];
% nack_list = [];
% 
% for iter = 1:largest_list_depth
%     current_ue_rate = sum(num_ue_list(1:iter));
%     current_nack_rate = num_of_trials - sum(list_depth(1:iter));
%     current_fe_rate = current_ue_rate + current_nack_rate;
%     
%     fe_list = [fe_list, current_fe_rate / num_of_trials];
%     ue_list = [ue_list, current_ue_rate / num_of_trials];
%     nack_list = [nack_list, current_nack_rate / num_of_trials];
% end
% x_axis = 1:largest_list_depth;
% dat_plot = semilogy(x_axis(1:max_list_plot), fe_list(1:max_list_plot), '+-',...
% x_axis(1:max_list_plot) ,nack_list(1:max_list_plot), '+-',...
% x_axis(1:max_list_plot), ue_list(1:max_list_plot), '+-');
% 
% title_string = "CC: (" + string(trellisPolynomial(1)) + ", " + string(trellisPolynomial(2)) + ...
%     ") , CRC: " + string(crcPolynomial) + ", SNR=" + string(snr) + "dB, K=" + string(lengthOfSequence);
% 
% xlabel("Maximum List Depth");
% ylabel("Probability");
% title(title_string);
% legend("FER","P(NACK)","P(UE)");
% grid on;
%savefig(figureName);


==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/distinguishable_colors.m <==
function colors = distinguishable_colors(n_colors,bg,func)
% DISTINGUISHABLE_COLORS: pick colors that are maximally perceptually distinct
%
% When plotting a set of lines, you may want to distinguish them by color.
% By default, Matlab chooses a small set of colors and cycles among them,
% and so if you have more than a few lines there will be confusion about
% which line is which. To fix this problem, one would want to be able to
% pick a much larger set of distinct colors, where the number of colors
% equals or exceeds the number of lines you want to plot. Because our
% ability to distinguish among colors has limits, one should choose these
% colors to be "maximally perceptually distinguishable."
%
% This function generates a set of colors which are distinguishable
% by reference to the "Lab" color space, which more closely matches
% human color perception than RGB. Given an initial large list of possible
% colors, it iteratively chooses the entry in the list that is farthest (in
% Lab space) from all previously-chosen entries. While this "greedy"
% algorithm does not yield a global maximum, it is simple and efficient.
% Moreover, the sequence of colors is consistent no matter how many you
% request, which facilitates the users' ability to learn the color order
% and avoids major changes in the appearance of plots when adding or
% removing lines.
%
% Syntax:
%   colors = distinguishable_colors(n_colors)
% Specify the number of colors you want as a scalar, n_colors. This will
% generate an n_colors-by-3 matrix, each row representing an RGB
% color triple. If you don't precisely know how many you will need in
% advance, there is no harm (other than execution time) in specifying
% slightly more than you think you will need.
%
%   colors = distinguishable_colors(n_colors,bg)
% This syntax allows you to specify the background color, to make sure that
% your colors are also distinguishable from the background. Default value
% is white. bg may be specified as an RGB triple or as one of the standard
% "ColorSpec" strings. You can even specify multiple colors:
%     bg = {'w','k'}
% or
%     bg = [1 1 1; 0 0 0]
% will only produce colors that are distinguishable from both white and
% black.
%
%   colors = distinguishable_colors(n_colors,bg,rgb2labfunc)
% By default, distinguishable_colors uses the image processing toolbox's
% color conversion functions makecform and applycform. Alternatively, you
% can supply your own color conversion function.
%
% Example:
%   c = distinguishable_colors(25);
%   figure
%   image(reshape(c,[1 size(c)]))
%
% Example using the file exchange's 'colorspace':
%   func = @(x) colorspace('RGB->Lab',x);
%   c = distinguishable_colors(25,'w',func);

% Copyright 2010-2011 by Timothy E. Holy

  % Parse the inputs
  if (nargin < 2)
    bg = [1 1 1];  % default white background
  else
    if iscell(bg)
      % User specified a list of colors as a cell aray
      bgc = bg;
      for i = 1:length(bgc)
	bgc{i} = parsecolor(bgc{i});
      end
      bg = cat(1,bgc{:});
    else
      % User specified a numeric array of colors (n-by-3)
      bg = parsecolor(bg);
    end
  end
  
  % Generate a sizable number of RGB triples. This represents our space of
  % possible choices. By starting in RGB space, we ensure that all of the
  % colors can be generated by the monitor.
  n_grid = 30;  % number of grid divisions along each axis in RGB space
  x = linspace(0,1,n_grid);
  [R,G,B] = ndgrid(x,x,x);
  rgb = [R(:) G(:) B(:)];
  if (n_colors > size(rgb,1)/3)
    error('You can''t readily distinguish that many colors');
  end
  
  % Convert to Lab color space, which more closely represents human
  % perception
  if (nargin > 2)
    lab = func(rgb);
    bglab = func(bg);
  else
    C = makecform('srgb2lab');
    lab = applycform(rgb,C);
    bglab = applycform(bg,C);
  end

  % If the user specified multiple background colors, compute distances
  % from the candidate colors to the background colors
  mindist2 = inf(size(rgb,1),1);
  for i = 1:size(bglab,1)-1
    dX = bsxfun(@minus,lab,bglab(i,:)); % displacement all colors from bg
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
  end
  
  % Iteratively pick the color that maximizes the distance to the nearest
  % already-picked color
  colors = zeros(n_colors,3);
  lastlab = bglab(end,:);   % initialize by making the "previous" color equal to background
  for i = 1:n_colors
    dX = bsxfun(@minus,lab,lastlab); % displacement of last from all colors on list
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
    [~,index] = max(mindist2);  % find the entry farthest from all previously-chosen colors
    colors(i,:) = rgb(index,:);  % save for output
    lastlab = lab(index,:);  % prepare for next iteration
  end
end

function c = parsecolor(s)
  if ischar(s)
    c = colorstr2rgb(s);
  elseif isnumeric(s) && size(s,2) == 3
    c = s;
  else
    error('MATLAB:InvalidColorSpec','Color specification cannot be parsed.');
  end
end

function c = colorstr2rgb(c)
  % Convert a color string to an RGB value.
  % This is cribbed from Matlab's whitebg function.
  % Why don't they make this a stand-alone function?
  rgbspec = [1 0 0;0 1 0;0 0 1;1 1 1;0 1 1;1 0 1;1 1 0;0 0 0];
  cspec = 'rgbwcmyk';
  k = find(cspec==c(1));
  if isempty(k)
    error('MATLAB:InvalidColorString','Unknown color string.');
  end
  if k~=3 || length(c)==1,
    c = rgbspec(k,:);
  elseif length(c)>2,
    if strcmpi(c(1:3),'bla')
      c = [0 0 0];
    elseif strcmpi(c(1:3),'blu')
      c = [0 0 1];
    else
      error('MATLAB:UnknownColorString', 'Unknown color string.');
    end
  end
end


==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/inf_density.m <==
function res = inf_density(x,y, pX, X, sigma2, s)

y = y(:);
% x = x(:);

X = reshape(X, 1,length(X));
pX = reshape(pX, 1,length(X));

num = exp(-s*(y-x).^2/(2*sigma2));
denom = sum(exp(-s*(y-X).^2/(2*sigma2)) .* pX, 2);

res = log(num./denom);
 % catch cases where we have sth like log(0/0); this may happen if we
 % evaluate the density in a y which is far from probable. however, this
 % might happen depending on the context, i.e., when integral makes a
 % particular bad choice for the intermediate points
res(isnan(res)) = 0;
% catch cases where we have a very small numerator, i.e., s.th. like
% log(0/epsilon)
res(res==-inf) = -999;
% res(res==+inf) = +999;

end


==> 2021 TIT draft first revision submitted to arXiv/Figures/Ethan_Plots_2019_04_19_different_rates/rcu.m <==
function [Pe,rhop] = rcu(n, R, pX, X, sigma2)


% briefly check, where we are operating
[~,Rcrit]=E0funs(pX, X, sigma2, 1);
Rcrit = Rcrit/log(2);

[~,Rmi]=E0funs(pX, X, sigma2, 0);
Rmi = Rmi/log(2);

% operating between Rcrit and MI
if (R >= Rcrit) && (R <= Rmi)
   fprintf('SNR: %.2f: Operating within Rcrit = %.2f and MI = %.2f.\n', 10*log10(1/sigma2), Rcrit, Rmi);
   mode = 0;
   rhop = fzero(@(x) find_rho(x), [0 1]);
elseif R <= Rcrit
   fprintf('SNR: %.2f: Operating below Rcrit = %.2f (MI = %.2f).\n', 10*log10(1/sigma2), Rcrit, Rmi);
   mode = 1;
   rhop = fzero(@(x) find_rho(x), [1 100]);
else
   fprintf('SNR: %.2f: Operating above MI = %.2f (Rcrit = %.2f).\n', 10*log10(1/sigma2), Rmi, Rcrit);
   mode = 2;
   rhop = fzero(@(x) find_rho(x), [-0.99 0.1]);
end


[E0,E0p,E0pp] = E0funs(pX,X,sigma2,rhop);
V = -E0pp;

% omegapp = integral(@(y) Qpmf(y,pX,X,sigma2,rhop) .* omegapp_fun(y,rhop), -20, 20)
omegapp = integral(@(y) fun(y,rhop), -20, 20);


if mode == 0 % medium SNR region
    
    theta_n = 1/sqrt(1+rhop) * ((1+rhop)/(sqrt(2*pi*n*omegapp)))^rhop
    Pe = theta_n * (Psi(rhop*sqrt(n*V)) + Psi((1-rhop) * sqrt(n*V))) * 2^(-n*(E0_integral(pX,X,sigma2,rhop)/log(2) - rhop * R));
elseif mode == 1 % high SNR region
    
    theta_n = 1/sqrt(1+rhop) * ((1+rhop)/(sqrt(2*pi*n*omegapp)))^rhop;
    omegapp1 = integral(@(y) fun(y,1), -20, 20);
    theta_n1 = 1/sqrt(1+1) * ((1+1)/(sqrt(2*pi*n*omegapp1)))^1;
    [E01] = E0funs(pX,X,sigma2,1);
    Pe =  exp(-n*(E01-R*log(2))) * theta_n1 + theta_n * (Psi(rhop*sqrt(n*V)) + Psi((1-rhop) * sqrt(n*V))) * 2^(-n*(E0_integral(pX,X,sigma2,rhop)/log(2) - rhop * R));
else
    
    theta_n = 1/sqrt(1+rhop) * ((1+rhop)/(sqrt(2*pi*n*omegapp)))^rhop
    Pe = 1 + theta_n * (Psi(rhop*sqrt(n*V)) + Psi((1-rhop) * sqrt(n*V))) * 2^(-n*(E0_integral(pX,X,sigma2,rhop)/log(2) - rhop * R));
end

    function val = fun(y,rho)
        val = Qpmf(y,pX,X,sigma2,rho) .* omegapp_fun(y,rho);
    end

    function val = find_rho(x)
        val = E0prime_integral(pX,X,sigma2,x)/log(2) - R;
    end

    function val = Psi(x)
        val = .5*erfc(abs(x)/sqrt(2))*exp(x^2/2)*sign(x);
    end

    function val = omegapp_fun(y,rho)
        tau = 1/(1+rho);
        y_s = size(y);
        y = y(:);
        Xtmp = reshape(X,1,length(X));
        pXtmp = reshape(pX,1,length(X));
        val = (sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp, 2) .* sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp.*log(normpdf(y,Xtmp,sqrt(sigma2))).^2, 2) - sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp.*log(normpdf(y,Xtmp,sqrt(sigma2))), 2).^2) ./ ...
           sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp, 2).^2;
        val = reshape(val,y_s);
        val(isnan(val)) = 0;
    end


end




==> 2021 TIT draft first revision submitted to arXiv/Figures/Globecom_2019_Various_Rates.m <==
clear; clc;
v_10_m_10_punctured = [0.107100000000000	0.0651000000000000	0.0347000000000000	0.0185000000000000	0.00686059275521405	0.00314021039409640	0.000982656119490984	0.000330516233304799	0.000101537892926261	2.77365273978644e-05];
v_10_m_10_punctured_snr = [1:0.25:3.25];

EL_v_10_m_10_punctured = [78609.3623000000	47729.6596000000	25487.0326000000	15026.8254000000	5368.91527167947	2367.68290155440	819.126064953570	310.285407377783	84.7073728694812	26.4561482728187];
EL_v_10_m_10_punctured_snr = [1:0.25:3.25];

v_8_m_10_punctured = [0.105500000000000,0.0577000000000000,0.0337000000000000,0.0166000000000000,0.00659804697809448,0.00265287173365168,0.00112078724095805,0.000356266187844910,0.000106820830489229,3.13851621624251e-05, 7.28188231997567e-06];
v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

EL_v_8_m_10_punctured = [26480.4731000000,15702.6087000000,8634.75400000000,4082.04360000000,1585.94998680391,711.825679798382,286.875872813064,89.0194663845038,33.1445670391509,8.93380116056053, 3.23849387954150];
EL_v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

v_7_m_10_punctured = [250/7138, 250/29812, 250/197472, 250/1496231, (85+71+82)/(6000000+5000000+6000000), (21+21+29+20)/(15000000+14000000+18000000+14000000)];
v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_7_m_10_punctured = [4247.88021854861,1025.55383738092,158.687748136445,20.3180524932313,2.99712866666667,1.49223157142857];
EL_v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

v_6_m_11_punctured = [229/2000, 306/8000, 100/11283, (87+100)/(60000+61262), (300)/(533718+543187+603438), (100+100)/(5790307+5800510), (52+52+59+42)/(120000000)];
v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_6_m_11_punctured = [16154.7465000000,4783.28912500000,1087.48329345032,174.441816666667,22.9029503105590,3.42828216704289,1.57808993333333];
EL_v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

Polar_rate_1_2_L_8 = [0.6115,0.3905,0.2385,0.1013,0.0362,0.008733333,0.00134375,0.000157,0.000006];
Polar_rate_1_2_L_8_snr = [0,0.5,1,1.5,2,2.5,3,3.5,4];
Polar_rate_1_2_L_32 = [0.5105,0.2815,0.1486,0.0535,0.015,0.00255,0.000367273,0.000027];
Polar_rate_1_2_L_32_snr = [0:0.5:3.5];

T_3_v_6_m_10_rate_1_3 = [586/10000, 192/10000, 100/34589, 100/185769, 100/1776349,100/17769526];
T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1, 1.5];

EL_T_3_v_6_m_10_rate_1_3 = [4045.67890000000,1190.74870000000,182.568215328573,28.0611350655922,4.59673971725151,1.7979];
EL_T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1,1.5];

Polar_rate_1_3_L_8 = [0.53,0.391,0.239,0.1079,0.0392,0.010133333,0.001592308,0.000221978,0.000019];
Polar_rate_1_3_L_8_snr = [-2,-1.5,-1,-0.5,0,0.5,1,1.5,2];
Polar_rate_1_3_L_32 = [0.643,0.4525,0.28,0.1288,0.0474,0.01095,0.001845455,0.000223333,0.000015];
Polar_rate_1_3_L_32_snr = [-2.5,-2,-1.5,-1,-0.5,0,0.5,1,1.5];

T_5_v_6_m_10_rate_1_6 = [698/10000, 209/10000, 100/23081, 100/152779, 100/1500812, 100/17467092];
T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_6_m_11_rate_1_6 = [563/10000, 158/10000, 100/31737, 100/279471, 100/2472960, 100/31690712];
T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_7_m_10_rate_1_6 = [224/10000, 100/17763, 100/120338, 100/975922, 100/9460788];
T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_7_m_11_rate_1_6 = [181/10000, 100/25928, 100/169021, 100/1903427, 100/19317720];
T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_10_rate_1_6 = [218/10000, 100/27476, 100/193241, 100/1856184, 100/23741211];
T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_11_rate_1_6 = [150/10000, 100/40293, 100/276606, 100/3028195, 100/44274996];
T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];

Polar_rate_1_6_L_8 = [0.574,0.3705,0.1995,0.0862,0.0249,0.005875,0.000908696,0.000075,0.000002];
Polar_rate_1_6_L_8_snr = [-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2,-1.5];
Polar_rate_1_6_L_32 = [0.585,0.4305,0.228,0.1082,0.0356,0.007233333,0.001057895,0.00011,0.000005];
Polar_rate_1_6_L_32_snr = [-6,-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2];

EL_T_5_v_6_m_10_rate_1_6 = [4061.94060000000,1300.33430000000,222.534812183181,38.9723522211822,5.88868026108533, 1.8872];
EL_T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_6_m_11_rate_1_6 = [7077.90580000000,1658.60810000000,271.862053754293,44.7708134296582,5.88456182065217,1.88341609364914];
EL_T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_7_m_10_rate_1_6 = [2794.83480000000,571.369025502449,85.4031976599245,12.9129612817418,2.87231148187656];
EL_T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_7_m_11_rate_1_6 = [4514.94610000000,917.387958963283,120.712432182983,14.1576677224816,2.71352902930574];
EL_T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_8_m_10_rate_1_6 = [4673.39470000000,782.715533556558,100.744184722704,12.9961156868069,2.7619];
EL_T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];
EL_T_5_v_8_m_11_rate_1_6 = [6470.62750000000,1037.84774030229,139.798225635019,15.1991146541091,2.8293];
EL_T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];

T_10_v_6_m_12_rate_1_12 = [104/10000, 100/59678, 100/481438, 100/5036521];
T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_6_m_13_rate_1_12 = [100/13485, 100/100243, 100/891745, 100/11922081];
T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_12_rate_1_12 = [100/23066, 100/139567, 100/1895161, 100/25505404];
T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_13_rate_1_12 = [100/26491, 100/229554, 100/3112462, 100/41974382];
T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_8_m_12_rate_1_12 = [100/47231, 100/481880, 100/6126803];
T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
T_10_v_8_m_13_rate_1_12 = [100/58392, 100/637463, 100/9479035];
T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Polar_rate_1_12_L_8 = [0.517,0.308,0.1535,0.0581,0.01515,0.002971429,0.000315625,0.000012];
Polar_rate_1_12_L_8_snr = [-8.5,-8,-7.5,-7,-6.5,-6,-5.5,-5];
Polar_rate_1_12_L_32 = [0.5825,0.355,0.1895,0.0783,0.01985,0.003633333,0.000434783,0.00002];
Polar_rate_1_12_L_32_snr = [-9,-8.5,-8,-7.5,-7,-6.5,-6,-5.5];

EL_T_10_v_6_m_12_rate_1_12 = [2473.99510000000,374.947652401220,40.8096037288291,5.51614894487683];
EL_T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_6_m_13_rate_1_12 = [3166.93058954394,456.041219835799,47.4971813691134,5.61022643613980];
EL_T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_12_rate_1_12 = [1629.53841151478,276.604691653471,27.4014883168237,3.76540661735842];
EL_T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_13_rate_1_12 = [2179.93012721302,360.306681652247,28.6705370218175,3.85427880748786];
EL_T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_8_m_12_rate_1_12 = [1544.80553026614,158.577218394621,15.5573980426660];
EL_T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
EL_T_10_v_8_m_13_rate_1_12 = [1833.28270996027,188.849774810460,17.1340];
EL_T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Fabian_m_8 = [0.143678,0.0642261,0.0177085,0.00384246,0.000854781,0.000150723,2.71E-05,3.23E-06,3.30E-07];
Fabian_m_8_snr = [1,1.5,2,2.5,3,3.5,4,4.5,5];
Fabian_m_11 = [0.0998004,0.0398565,0.0101513,0.00137722,1.38E-04,1.27E-05,9.51E-07];
Fabian_m_11_snr = [1,1.5,2,2.5,3,3.5,4];
Fabian_m_14 = [0.119332,0.0340599,0.00840015,0.000986405,9.01E-05,5.17E-06];
Fabian_m_14_snr = [1,1.5,2,2.5,3,3.5];
Fabian_unknown = [3.35E-3, 1.71E-3, 6.81E-4, 2.09E-4, 6.93E-5, 2.06E-5];
Fabian_unknown_snr = [2.8,3,3.2,3.4,3.6,3.8];
Fabian_5g_L32 = [0.92318, 0.88673, 0.83432, 0.76963, 0.68409, 0.59483, 0.49488, 0.38931, 0.29013, 0.20347, 0.13447, 0.0812, 0.04517, 0.02211, 0.01056, 0.0044, 0.00165, 0.00051, 0.00019, 4.904762e-05, 9.174312e-06, 1.836364e-06];
Fabian_5g_L32_snr = [-1.0:0.25:4.25];

%Calculating the RCU-values
rcu_rate_1_2 = [0.0423356923968606,0.0317110938966719,0.0233869420708073,0.0169735987701580,0.0121169620820546,0.00850384007532871,0.00586438006368385,0.00397193341265190,0.00264086331839147,0.00172286353055488,0.00110235385615009,0.000691464745800856,0.000425034035096233,0.000255931159752090,0.000150913805172302,8.71216619845982e-05,4.92300806563189e-05,2.72268103913337e-05,1.47376500009286e-05,7.80890056028097e-06,4.05157788193703e-06,2.05954530760325e-06,1.02658455598894e-06,5.02356955597272e-07,2.41733034918569e-07,1.14634896484966e-07];
rcu_snr_rate_1_2 = [1.5:0.1:4];
rcu_rate_1_3 = [0.0485827828159233,0.0365488952285676,0.0270539642500551,0.0196920918508500,0.0140862011284241,0.00989626418314438,0.00682426597022430,0.00461612568262462,0.00306100584635227,0.00198857415387201,0.00126483989109723,0.000787172224045218,0.000479036495351990,0.000284876674337942,0.000165447802418037,9.37799557073034e-05,5.18486175155144e-05,2.79435530839163e-05,1.46720447102322e-05,7.50105557678364e-06,3.73206593306958e-06,1.80618588356661e-06,8.49917436915310e-07,3.88720788202432e-07,1.72754807953908e-07,7.45912902079232e-08];
rcu_snr_rate_1_3 = [-1:0.1:1.5];
rcu_rate_1_6 = [0.00715296756254956,0.00483488469011907,0.00320155422580118,0.00207541853479670,0.00131616882569204,0.000815953385158383,0.000494139394858301,0.000292107274303882,0.000168429573066840,9.46559287218815e-05,5.18080835385907e-05,2.75950273801052e-05,1.42924973626647e-05,7.19262390115769e-06,3.51418563236325e-06,1.66561801921259e-06,7.65235081077092e-07,3.40517886835592e-07,1.46646111650361e-07,6.10733697918986e-08,2.45785809580939e-08];
rcu_snr_rate_1_6 = [-4:0.1:-2];
rcu_rate_1_12 = [0.00236007921145550,0.00150515496603096,0.000938361322020218,0.000571434546625890,0.000339655307677201,0.000196901266353364,0.000111238234660230,6.11937430228481e-05,3.27532036994702e-05,1.70425881155616e-05,8.61367033482373e-06,4.22515636480414e-06,2.00967249623698e-06,9.26099046945656e-07,4.13101646935619e-07,1.78212453647523e-07,7.42869353645477e-08,2.98944122959386e-08,1.16032634527457e-08,4.34003400609116e-09,1.56293886141446e-09];
rcu_snr_rate_1_12 = [-7:0.1:-5];

%----------------------For computing the RCU if needed--------------------
% for iter = rcu_snr_rate_1_2
%     rcu_rate_1_2 = [rcu_rate_1_2, rcu(64*2, 1/2, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_3
%     rcu_rate_1_3 = [rcu_rate_1_3, rcu(64*3, 1/3, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_6
%     rcu_rate_1_6 = [rcu_rate_1_6, rcu(64*6, 1/6, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_12
%     rcu_rate_1_12 = [rcu_rate_1_12, rcu(64*12, 1/12, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end


%Plotting the FER for the high rate case
if(1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 14;
    figure;
    my_colors = distinguishable_colors(40);
    lineWidth = 1.5;
    semilogy(Fabian_m_8_snr,Fabian_m_8, 's-', 'Color', my_colors(6,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_11_snr,Fabian_m_11, 's-', 'Color', my_colors(7,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_14_snr,Fabian_m_14, 's-', 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    semilogy(Fabian_5g_L32_snr, Fabian_5g_L32, 'd-', 'Color', my_colors(31,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_8_snr,Polar_rate_1_2_L_8, 'd-','Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_32_snr,Polar_rate_1_2_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    %semilogy(v_6_m_11_punctured_snr,v_6_m_11_punctured, 'o-', 'Color', my_colors(1,:), 'LineWidth', lineWidth);
    semilogy(v_7_m_10_punctured_snr,v_7_m_10_punctured, 'o-', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(v_8_m_10_punctured_snr,v_8_m_10_punctured, 'o-', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    %semilogy(v_10_m_10_punctured_snr,v_10_m_10_punctured, 'o-', 'Color', my_colors(33,:), 'LineWidth', lineWidth);
    semilogy(Fabian_unknown_snr,Fabian_unknown, '^-', 'Color', my_colors(11,:), 'LineWidth', lineWidth); hold on;
    semilogy(rcu_snr_rate_1_2,rcu_rate_1_2, '--', 'Color', 'k', 'LineWidth', lineWidth);
    
    
    grid on;
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "WAVA $v=8$",...
        "WAVA $v=11$",...
        "WAVA $v=14$",...
        "5G eMBB Polar $L=32$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        "S-LVA DSO CRC $v=7$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "IBF OTS CRC $v=11$, $m=16$",...
        "RCU Bound",...
        'location', 'southwest', 'interpreter', 'latex', 'FontSize', legendTextSize);
    xlim([1,4]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate.pdf");
end

%Plotting the FER for the low rate case
if (1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 11.5;
    figure;
    my_colors = distinguishable_colors(20);
    lineWidth = 1.5;
    %Plotting for legend
    semilogy(-100, -3, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth); hold on;
    semilogy(-100, -3, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    
    %Plotting Actual Data
    semilogy(Polar_rate_1_3_L_8_snr,Polar_rate_1_3_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth); hold on;
    semilogy(Polar_rate_1_3_L_32_snr,Polar_rate_1_3_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_3_v_6_m_10_rate_1_3_snr,T_3_v_6_m_10_rate_1_3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_3,rcu_rate_1_3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_8_snr,Polar_rate_1_6_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_32_snr,Polar_rate_1_6_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_5_v_8_m_10_rate_1_6_snr,T_5_v_8_m_10_rate_1_6, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth); 
    semilogy(T_5_v_8_m_11_rate_1_6_snr,T_5_v_8_m_11_rate_1_6, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_6,rcu_rate_1_6, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_8_snr,Polar_rate_1_12_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_32_snr,Polar_rate_1_12_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_12_rate_1_12_snr,T_10_v_8_m_12_rate_1_12, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_13_rate_1_12_snr,T_10_v_8_m_13_rate_1_12, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_12,rcu_rate_1_12, '--', 'Color', 'k', 'LineWidth', lineWidth);

    grid on;
    %title("FER vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "S-LVA DSO CRC $v=8$, $m=12$",...
        "S-LVA DSO CRC $v=8$, $m=13$",...
        "RCU Bound",...
        "S-LVA DSO CRC $v=6$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=11$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        'location', 'northeast',...
        'interpreter', 'latex',...
        'Location','SouthOutside',...
        'NumColumns', 3, 'FontSize', legendTextSize);
    %legend("FizzBuzz", 'Location', 'NorthEast');
    xlim([-7, 2]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    
    %Adding annotation to plot
    dim = [.70 .71 .12 .06];
    annotation('ellipse',dim);
    x = [0.66 0.70];
    y = [0.74 0.74];
    annotation('textarrow',x,y,'String','Rate-$1/3$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.43 .57 .12 .06];
    annotation('ellipse',dim);
    x = [0.40 0.43];
    y = [0.60 0.60];
    annotation('textarrow',x,y,'String','Rate-$1/6$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.18 .43 .12 .06];
    annotation('ellipse',dim);
    x = [0.33 0.30];
    y = [0.46 0.46];
    annotation('textarrow',x,y,'String','Rate-$1/12$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate.pdf");
end


%Plot expected list size vs. SNR
if(0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    semilogy(EL_v_6_m_11_punctured_snr,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    semilogy(EL_v_7_m_10_punctured_snr,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(EL_v_8_m_10_punctured_snr,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    semilogy(EL_T_3_v_6_m_10_rate_1_3_snr,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_10_rate_1_6_snr,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_11_rate_1_6_snr,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_10_rate_1_6_snr,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_11_rate_1_6_snr,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_10_rate_1_6_snr,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_11_rate_1_6_snr,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_12_rate_1_12_snr,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_13_rate_1_12_snr,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_12_rate_1_12_snr,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_13_rate_1_12_snr,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_12_rate_1_12_snr,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_13_rate_1_12_snr,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);

    grid on;
    %title("E_{L} vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("SNR(dB)", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",..."Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",..."Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12","Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'interpreter', 'latex');
    xlim([-7, 4]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR.pdf");
end

%Plot expected list size vs. FER
if (0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    loglog(v_6_m_11_punctured,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    loglog(v_7_m_10_punctured,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    loglog(v_8_m_10_punctured,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    loglog(T_3_v_6_m_10_rate_1_3,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_10_rate_1_6,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_11_rate_1_6,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_10_rate_1_6,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_11_rate_1_6,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_10_rate_1_6,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_11_rate_1_6,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_12_rate_1_12,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_13_rate_1_12,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_12_rate_1_12,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_13_rate_1_12,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_12_rate_1_12,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_13_rate_1_12,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    
    grid on;
    %title("E_{L} vs. FER: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("Frame Error Rate", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",...%"Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",...%"Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12", "Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'location', 'southeast', 'interpreter', 'latex');
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER.pdf");
end

==> Figures/Ethan_Plots_2019_04_19_different_rates/E0_integral.m <==
function val = E0_integral(pX,X,sigma2,rho)

val = -log(integral(@(y) inner_func(y), -20, 20));


    function val1 = inner_func(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)));
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end

end


==> Figures/Ethan_Plots_2019_04_19_different_rates/E0funs.m <==
function [E0, E0p, E0pp] = E0funs(pX,X,sigma2,rho)

E0 = E0_integral(pX,X,sigma2,rho);


%%
E0pnum = integral(@(y) inner_funcE0p(y), -30, 30);
  

    function val1 = inner_funcE0p(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)); % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end


E0pdenom = exp(-E0_integral(pX,X,sigma2,rho));

E0p = E0pnum/E0pdenom;

%%

E0ppnum = -E0pdenom * (integral(@(y) inner_funcE0pp(y), -30, 30)) + E0pnum^2;
  

    function val1 = inner_funcE0pp(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)).^2; % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end

E0ppdenom = E0pdenom.^2;
E0pp = E0ppnum/E0ppdenom;


end

==> Figures/Ethan_Plots_2019_04_19_different_rates/E0prime_integral.m <==
function val = E0prime_integral(pX,X,sigma2,rho)

X = reshape(X,1,length(X));
pX = reshape(pX,1,length(pX));

num = integral(@(y) inner_func(y), -20, 20);
  

    function val1 = inner_func(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)); % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end


denom = exp(-E0_integral(pX,X,sigma2,rho));

val = num/denom;

end

==> Figures/Ethan_Plots_2019_04_19_different_rates/E0primeprime_integral.m <==
function val = E0prime_integral(pX,X,sigma2,rho)

X = reshape(X,1,length(X));
pX = reshape(pX,1,length(pX));

num = integral(@(y) inner_func(y), -30, 30);
  

    function val1 = inner_func(yvals)
        val1 = 0;
        yvals_s = size(yvals);
        yvals = yvals(:);
        for ii=1:length(X)
            val1 = val1 + 1/sqrt(2*pi*sigma2) * exp(-(yvals-X(ii)).^2/(2*sigma2)) * pX(ii) .* ...
                exp(-rho * inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho))) .* ...
                inf_density(X(ii), yvals, pX, X, sigma2, 1/(1+rho)); % .* ...
               % (sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX,2).*log(normpdf(yvals,X(ii),sqrt(sigma2))) - sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)).*pX.*log(normpdf(yvals,X,sqrt(sigma2))),2) ./ sum(normpdf(yvals,X,sqrt(sigma2)).^(1/(1+rho)) .* pX,2)) * (-1*(1+rho))^(-2);
        end
        val1 = reshape(val1,yvals_s);
        val1(isnan(val1)) = 0;
    end


denom = exp(-E0_integral(pX,X,sigma2,rho));

val = num/denom;

end

==> Figures/Ethan_Plots_2019_04_19_different_rates/Globecom_2019_Various_Rates.m <==
clear; clc;
v_10_m_10_punctured = [0.107100000000000	0.0651000000000000	0.0347000000000000	0.0185000000000000	0.00686059275521405	0.00314021039409640	0.000982656119490984	0.000330516233304799	0.000101537892926261	2.77365273978644e-05];
v_10_m_10_punctured_snr = [1:0.25:3.25];

EL_v_10_m_10_punctured = [78609.3623000000	47729.6596000000	25487.0326000000	15026.8254000000	5368.91527167947	2367.68290155440	819.126064953570	310.285407377783	84.7073728694812	26.4561482728187];
EL_v_10_m_10_punctured_snr = [1:0.25:3.25];

v_8_m_10_punctured = [0.105500000000000,0.0577000000000000,0.0337000000000000,0.0166000000000000,0.00659804697809448,0.00265287173365168,0.00112078724095805,0.000356266187844910,0.000106820830489229,3.13851621624251e-05, 7.28188231997567e-06];
v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

EL_v_8_m_10_punctured = [26480.4731000000,15702.6087000000,8634.75400000000,4082.04360000000,1585.94998680391,711.825679798382,286.875872813064,89.0194663845038,33.1445670391509,8.93380116056053, 3.23849387954150];
EL_v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

v_7_m_10_punctured = [250/7138, 250/29812, 250/197472, 250/1496231, (85+71+82)/(6000000+5000000+6000000), (21+21+29+20)/(15000000+14000000+18000000+14000000)];
v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_7_m_10_punctured = [4247.88021854861,1025.55383738092,158.687748136445,20.3180524932313,2.99712866666667,1.49223157142857];
EL_v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

v_6_m_11_punctured = [229/2000, 306/8000, 100/11283, (87+100)/(60000+61262), (300)/(533718+543187+603438), (100+100)/(5790307+5800510), (52+52+59+42)/(120000000)];
v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_6_m_11_punctured = [16154.7465000000,4783.28912500000,1087.48329345032,174.441816666667,22.9029503105590,3.42828216704289,1.57808993333333];
EL_v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

Polar_rate_1_2_L_8 = [0.6115,0.3905,0.2385,0.1013,0.0362,0.008733333,0.00134375,0.000157,0.000006];
Polar_rate_1_2_L_8_snr = [0,0.5,1,1.5,2,2.5,3,3.5,4];
Polar_rate_1_2_L_32 = [0.5105,0.2815,0.1486,0.0535,0.015,0.00255,0.000367273,0.000027];
Polar_rate_1_2_L_32_snr = [0:0.5:3.5];

T_3_v_6_m_10_rate_1_3 = [586/10000, 192/10000, 100/34589, 100/185769, 100/1776349,100/17769526];
T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1, 1.5];

EL_T_3_v_6_m_10_rate_1_3 = [4045.67890000000,1190.74870000000,182.568215328573,28.0611350655922,4.59673971725151,1.7979];
EL_T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1,1.5];

Polar_rate_1_3_L_8 = [0.53,0.391,0.239,0.1079,0.0392,0.010133333,0.001592308,0.000221978,0.000019];
Polar_rate_1_3_L_8_snr = [-2,-1.5,-1,-0.5,0,0.5,1,1.5,2];
Polar_rate_1_3_L_32 = [0.643,0.4525,0.28,0.1288,0.0474,0.01095,0.001845455,0.000223333,0.000015];
Polar_rate_1_3_L_32_snr = [-2.5,-2,-1.5,-1,-0.5,0,0.5,1,1.5];

T_5_v_6_m_10_rate_1_6 = [698/10000, 209/10000, 100/23081, 100/152779, 100/1500812, 100/17467092];
T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_6_m_11_rate_1_6 = [563/10000, 158/10000, 100/31737, 100/279471, 100/2472960, 100/31690712];
T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_7_m_10_rate_1_6 = [224/10000, 100/17763, 100/120338, 100/975922, 100/9460788];
T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_7_m_11_rate_1_6 = [181/10000, 100/25928, 100/169021, 100/1903427, 100/19317720];
T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_10_rate_1_6 = [218/10000, 100/27476, 100/193241, 100/1856184, 100/23741211];
T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_11_rate_1_6 = [150/10000, 100/40293, 100/276606, 100/3028195, 100/44274996];
T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];

Polar_rate_1_6_L_8 = [0.574,0.3705,0.1995,0.0862,0.0249,0.005875,0.000908696,0.000075,0.000002];
Polar_rate_1_6_L_8_snr = [-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2,-1.5];
Polar_rate_1_6_L_32 = [0.585,0.4305,0.228,0.1082,0.0356,0.007233333,0.001057895,0.00011,0.000005];
Polar_rate_1_6_L_32_snr = [-6,-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2];

EL_T_5_v_6_m_10_rate_1_6 = [4061.94060000000,1300.33430000000,222.534812183181,38.9723522211822,5.88868026108533, 1.8872];
EL_T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_6_m_11_rate_1_6 = [7077.90580000000,1658.60810000000,271.862053754293,44.7708134296582,5.88456182065217,1.88341609364914];
EL_T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_7_m_10_rate_1_6 = [2794.83480000000,571.369025502449,85.4031976599245,12.9129612817418,2.87231148187656];
EL_T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_7_m_11_rate_1_6 = [4514.94610000000,917.387958963283,120.712432182983,14.1576677224816,2.71352902930574];
EL_T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_8_m_10_rate_1_6 = [4673.39470000000,782.715533556558,100.744184722704,12.9961156868069,2.7619];
EL_T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];
EL_T_5_v_8_m_11_rate_1_6 = [6470.62750000000,1037.84774030229,139.798225635019,15.1991146541091,2.8293];
EL_T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];

T_10_v_6_m_12_rate_1_12 = [104/10000, 100/59678, 100/481438, 100/5036521];
T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_6_m_13_rate_1_12 = [100/13485, 100/100243, 100/891745, 100/11922081];
T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_12_rate_1_12 = [100/23066, 100/139567, 100/1895161, 100/25505404];
T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_13_rate_1_12 = [100/26491, 100/229554, 100/3112462, 100/41974382];
T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_8_m_12_rate_1_12 = [100/47231, 100/481880, 100/6126803];
T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
T_10_v_8_m_13_rate_1_12 = [100/58392, 100/637463, 100/9479035];
T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Polar_rate_1_12_L_8 = [0.517,0.308,0.1535,0.0581,0.01515,0.002971429,0.000315625,0.000012];
Polar_rate_1_12_L_8_snr = [-8.5,-8,-7.5,-7,-6.5,-6,-5.5,-5];
Polar_rate_1_12_L_32 = [0.5825,0.355,0.1895,0.0783,0.01985,0.003633333,0.000434783,0.00002];
Polar_rate_1_12_L_32_snr = [-9,-8.5,-8,-7.5,-7,-6.5,-6,-5.5];

EL_T_10_v_6_m_12_rate_1_12 = [2473.99510000000,374.947652401220,40.8096037288291,5.51614894487683];
EL_T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_6_m_13_rate_1_12 = [3166.93058954394,456.041219835799,47.4971813691134,5.61022643613980];
EL_T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_12_rate_1_12 = [1629.53841151478,276.604691653471,27.4014883168237,3.76540661735842];
EL_T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_13_rate_1_12 = [2179.93012721302,360.306681652247,28.6705370218175,3.85427880748786];
EL_T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_8_m_12_rate_1_12 = [1544.80553026614,158.577218394621,15.5573980426660];
EL_T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
EL_T_10_v_8_m_13_rate_1_12 = [1833.28270996027,188.849774810460,17.1340];
EL_T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Fabian_m_8 = [0.143678,0.0642261,0.0177085,0.00384246,0.000854781,0.000150723,2.71E-05,3.23E-06,3.30E-07];
Fabian_m_8_snr = [1,1.5,2,2.5,3,3.5,4,4.5,5];
Fabian_m_11 = [0.0998004,0.0398565,0.0101513,0.00137722,1.38E-04,1.27E-05,9.51E-07];
Fabian_m_11_snr = [1,1.5,2,2.5,3,3.5,4];
Fabian_m_14 = [0.119332,0.0340599,0.00840015,0.000986405,9.01E-05,5.17E-06];
Fabian_m_14_snr = [1,1.5,2,2.5,3,3.5];
Fabian_unknown = [3.35E-3, 1.71E-3, 6.81E-4, 2.09E-4, 6.93E-5, 2.06E-5];
Fabian_unknown_snr = [2.8,3,3.2,3.4,3.6,3.8];
Fabian_5g_L32 = [0.92318, 0.88673, 0.83432, 0.76963, 0.68409, 0.59483, 0.49488, 0.38931, 0.29013, 0.20347, 0.13447, 0.0812, 0.04517, 0.02211, 0.01056, 0.0044, 0.00165, 0.00051, 0.00019, 4.904762e-05, 9.174312e-06, 1.836364e-06];
Fabian_5g_L32_snr = [-1.0:0.25:4.25];

%Calculating the RCU-values
rcu_rate_1_2 = [0.0423356923968606,0.0317110938966719,0.0233869420708073,0.0169735987701580,0.0121169620820546,0.00850384007532871,0.00586438006368385,0.00397193341265190,0.00264086331839147,0.00172286353055488,0.00110235385615009,0.000691464745800856,0.000425034035096233,0.000255931159752090,0.000150913805172302,8.71216619845982e-05,4.92300806563189e-05,2.72268103913337e-05,1.47376500009286e-05,7.80890056028097e-06,4.05157788193703e-06,2.05954530760325e-06,1.02658455598894e-06,5.02356955597272e-07,2.41733034918569e-07,1.14634896484966e-07];
rcu_snr_rate_1_2 = [1.5:0.1:4];
rcu_rate_1_3 = [0.0485827828159233,0.0365488952285676,0.0270539642500551,0.0196920918508500,0.0140862011284241,0.00989626418314438,0.00682426597022430,0.00461612568262462,0.00306100584635227,0.00198857415387201,0.00126483989109723,0.000787172224045218,0.000479036495351990,0.000284876674337942,0.000165447802418037,9.37799557073034e-05,5.18486175155144e-05,2.79435530839163e-05,1.46720447102322e-05,7.50105557678364e-06,3.73206593306958e-06,1.80618588356661e-06,8.49917436915310e-07,3.88720788202432e-07,1.72754807953908e-07,7.45912902079232e-08];
rcu_snr_rate_1_3 = [-1:0.1:1.5];
rcu_rate_1_6 = [0.00715296756254956,0.00483488469011907,0.00320155422580118,0.00207541853479670,0.00131616882569204,0.000815953385158383,0.000494139394858301,0.000292107274303882,0.000168429573066840,9.46559287218815e-05,5.18080835385907e-05,2.75950273801052e-05,1.42924973626647e-05,7.19262390115769e-06,3.51418563236325e-06,1.66561801921259e-06,7.65235081077092e-07,3.40517886835592e-07,1.46646111650361e-07,6.10733697918986e-08,2.45785809580939e-08];
rcu_snr_rate_1_6 = [-4:0.1:-2];
rcu_rate_1_12 = [0.00236007921145550,0.00150515496603096,0.000938361322020218,0.000571434546625890,0.000339655307677201,0.000196901266353364,0.000111238234660230,6.11937430228481e-05,3.27532036994702e-05,1.70425881155616e-05,8.61367033482373e-06,4.22515636480414e-06,2.00967249623698e-06,9.26099046945656e-07,4.13101646935619e-07,1.78212453647523e-07,7.42869353645477e-08,2.98944122959386e-08,1.16032634527457e-08,4.34003400609116e-09,1.56293886141446e-09];
rcu_snr_rate_1_12 = [-7:0.1:-5];

%----------------------For computing the RCU if needed--------------------
% for iter = rcu_snr_rate_1_2
%     rcu_rate_1_2 = [rcu_rate_1_2, rcu(64*2, 1/2, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_3
%     rcu_rate_1_3 = [rcu_rate_1_3, rcu(64*3, 1/3, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_6
%     rcu_rate_1_6 = [rcu_rate_1_6, rcu(64*6, 1/6, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_12
%     rcu_rate_1_12 = [rcu_rate_1_12, rcu(64*12, 1/12, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end


%Plotting the FER for the high rate case
if(1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 14;
    figure;
    my_colors = distinguishable_colors(40);
    lineWidth = 1.5;
    semilogy(Fabian_m_8_snr,Fabian_m_8, 's-', 'Color', my_colors(6,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_11_snr,Fabian_m_11, 's-', 'Color', my_colors(7,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_14_snr,Fabian_m_14, 's-', 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    semilogy(Fabian_5g_L32_snr, Fabian_5g_L32, 'd-', 'Color', my_colors(31,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_8_snr,Polar_rate_1_2_L_8, 'd-','Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_32_snr,Polar_rate_1_2_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    %semilogy(v_6_m_11_punctured_snr,v_6_m_11_punctured, 'o-', 'Color', my_colors(1,:), 'LineWidth', lineWidth);
    semilogy(v_7_m_10_punctured_snr,v_7_m_10_punctured, 'o-', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(v_8_m_10_punctured_snr,v_8_m_10_punctured, 'o-', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    %semilogy(v_10_m_10_punctured_snr,v_10_m_10_punctured, 'o-', 'Color', my_colors(33,:), 'LineWidth', lineWidth);
    semilogy(Fabian_unknown_snr,Fabian_unknown, '^-', 'Color', my_colors(11,:), 'LineWidth', lineWidth); hold on;
    semilogy(rcu_snr_rate_1_2,rcu_rate_1_2, '--', 'Color', 'k', 'LineWidth', lineWidth);
    
    
    grid on;
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "WAVA $v=8$",...
        "WAVA $v=11$",...
        "WAVA $v=14$",...
        "5G eMBB Polar $L=32$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        "S-LVA DSO CRC $v=7$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "IBF OTS CRC $v=11$, $m=16$",...
        "RCU Bound",...
        'location', 'southwest', 'interpreter', 'latex', 'FontSize', legendTextSize);
    xlim([1,4]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate.pdf");
end

%Plotting the FER for the low rate case
if (1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 11.5;
    figure;
    my_colors = distinguishable_colors(20);
    lineWidth = 1.5;
    %Plotting for legend
    semilogy(-100, -3, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth); hold on;
    semilogy(-100, -3, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    
    %Plotting Actual Data
    semilogy(Polar_rate_1_3_L_8_snr,Polar_rate_1_3_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth); hold on;
    semilogy(Polar_rate_1_3_L_32_snr,Polar_rate_1_3_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_3_v_6_m_10_rate_1_3_snr,T_3_v_6_m_10_rate_1_3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_3,rcu_rate_1_3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_8_snr,Polar_rate_1_6_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_32_snr,Polar_rate_1_6_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_5_v_8_m_10_rate_1_6_snr,T_5_v_8_m_10_rate_1_6, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth); 
    semilogy(T_5_v_8_m_11_rate_1_6_snr,T_5_v_8_m_11_rate_1_6, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_6,rcu_rate_1_6, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_8_snr,Polar_rate_1_12_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_32_snr,Polar_rate_1_12_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_12_rate_1_12_snr,T_10_v_8_m_12_rate_1_12, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_13_rate_1_12_snr,T_10_v_8_m_13_rate_1_12, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_12,rcu_rate_1_12, '--', 'Color', 'k', 'LineWidth', lineWidth);

    grid on;
    %title("FER vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "S-LVA DSO CRC $v=8$, $m=12$",...
        "S-LVA DSO CRC $v=8$, $m=13$",...
        "RCU Bound",...
        "S-LVA DSO CRC $v=6$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=11$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        'location', 'northeast',...
        'interpreter', 'latex',...
        'Location','SouthOutside',...
        'NumColumns', 3, 'FontSize', legendTextSize);
    %legend("FizzBuzz", 'Location', 'NorthEast');
    xlim([-7, 2]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    
    %Adding annotation to plot
    dim = [.70 .71 .12 .06];
    annotation('ellipse',dim);
    x = [0.66 0.70];
    y = [0.74 0.74];
    annotation('textarrow',x,y,'String','Rate-$1/3$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.43 .57 .12 .06];
    annotation('ellipse',dim);
    x = [0.40 0.43];
    y = [0.60 0.60];
    annotation('textarrow',x,y,'String','Rate-$1/6$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.18 .43 .12 .06];
    annotation('ellipse',dim);
    x = [0.33 0.30];
    y = [0.46 0.46];
    annotation('textarrow',x,y,'String','Rate-$1/12$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate.pdf");
end


%Plot expected list size vs. SNR
if(0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    semilogy(EL_v_6_m_11_punctured_snr,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    semilogy(EL_v_7_m_10_punctured_snr,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(EL_v_8_m_10_punctured_snr,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    semilogy(EL_T_3_v_6_m_10_rate_1_3_snr,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_10_rate_1_6_snr,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_11_rate_1_6_snr,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_10_rate_1_6_snr,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_11_rate_1_6_snr,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_10_rate_1_6_snr,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_11_rate_1_6_snr,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_12_rate_1_12_snr,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_13_rate_1_12_snr,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_12_rate_1_12_snr,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_13_rate_1_12_snr,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_12_rate_1_12_snr,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_13_rate_1_12_snr,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);

    grid on;
    %title("E_{L} vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("SNR(dB)", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",..."Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",..."Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12","Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'interpreter', 'latex');
    xlim([-7, 4]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR.pdf");
end

%Plot expected list size vs. FER
if (0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    loglog(v_6_m_11_punctured,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    loglog(v_7_m_10_punctured,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    loglog(v_8_m_10_punctured,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    loglog(T_3_v_6_m_10_rate_1_3,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_10_rate_1_6,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_11_rate_1_6,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_10_rate_1_6,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_11_rate_1_6,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_10_rate_1_6,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_11_rate_1_6,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_12_rate_1_12,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_13_rate_1_12,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_12_rate_1_12,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_13_rate_1_12,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_12_rate_1_12,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_13_rate_1_12,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    
    grid on;
    %title("E_{L} vs. FER: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("Frame Error Rate", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",...%"Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",...%"Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12", "Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'location', 'southeast', 'interpreter', 'latex');
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER.pdf");
end

==> Figures/Ethan_Plots_2019_04_19_different_rates/Qpmf.m <==
function q = Qpmf(y,pX,X,sigma2,rho)

X = reshape(X,1,length(X));
pX = reshape(pX,1,length(pX));

C = integral(@(yvals) fun(yvals), -20, 20);

q = fun(y) / C;

    function val1 = fun(yvals)
        yvals_s = size(yvals);
        yvals = yvals(:);
%         for ii=1:length(X)
%             val1 = val1 + normpdf(yvals,X(ii),sqrt(sigma2)).*pX(ii).*exp(-rho*inf_density(X(ii),yvals,pX,X,sigma2,1/(1+rho)));
%         end
        val1 = sum(normpdf(yvals,X,sqrt(sigma2)).*pX.*exp(-rho*inf_density(X,yvals,pX,X,sigma2,1/(1+rho))),2);
        val1(isnan(val1)) = 0;
        val1 = reshape(val1,yvals_s);
    end

end

==> Figures/Ethan_Plots_2019_04_19_different_rates/aggregate_data_el.m <==
clear;
clc;

% The parameters of the simulation
trellisPolynomial = [575,623,727,561,753];
codeRateDenominator = length(trellisPolynomial);
constraintLength = 7;
crcPolynomial = 7471;
%crcDegree = 1;
snrDBList = -4:0.5:-2;
numOfSNRsComputed = length(snrDBList);
numOfTrials = 10^4;
lengthOfSequence = 64;
maxListSize = 10^6;
minNumberOfErrors = 100;
inputSequenceLength = 0;
tailBitingFlag = 1;
hardDecodingFlag = 0;

punctureFlag = 0;
punctureRepetitionLength= 7;
punctureNodeLocations = [0,1,9];
punctureCount = length(punctureNodeLocations);
if ~(punctureFlag == 0)
    additionalPunctureLocations = [];
else 
    additionalPunctureLocations = [];
end
additionalPunctureCount = length(additionalPunctureLocations);
el_list = [];

sim_data_cum = [];
id_list = 1:1;


% Reading in all the data
for id_iter = 1:length(snrDBList)
    sim_data_cum = [sim_data_cum;struct('num_of_trials',0,'max_list_size',0,'k',0,'n',0,'snr',0.0,'num_bit_errors',0, ...
    'num_frame_errors',0,'num_crc_check',0,'largest_list_depth',0,...
    'num_of_insertions', 0, 'time_trellis', 0.0, 'time_traceback', 0.0, ...
    'listDepth',[],'num_ue', [], 'num_nack', [], 'num_fe', [])];
    textFileName = "T";
    for polyIter = 1:length(trellisPolynomial)
        textFileName = textFileName + "_" + string(trellisPolynomial(polyIter));
    end
    textFileName = textFileName + "_CRC_";
    textFileName = textFileName + string(crcPolynomial);
    textFileName = textFileName + "_SNR_";
    textFileName = textFileName + sprintf('%.2f',round(snrDBList(id_iter),2));
    textFileName = textFileName + "_TRIALS_";
    textFileName = textFileName + string(numOfTrials);
    textFileName = textFileName + "_K_";
    textFileName = textFileName + string(lengthOfSequence);
    textFileName = textFileName + "_LIST_";
    textFileName = textFileName + string(maxListSize(1));
    textFileName = textFileName + "_ERRORS_";
    textFileName = textFileName + string(minNumberOfErrors);
    textFileName = textFileName + "_TBCC_";
    textFileName = textFileName + string(tailBitingFlag);
    textFileName = textFileName + "_PUNC_";
    textFileName = textFileName + string(punctureFlag);

    if (punctureFlag == 1)
        textFileName = textFileName + "_" + string(punctureRepetitionLength);
        textFileName = textFileName + "_" + string(punctureCount);
        for iter2 = 1:length(punctureNodeLocations)
            textFileName = textFileName + "_" + string(punctureNodeLocations(iter2));
        end
    end

    if (~(inputSequenceLength == 0))
        textFileName = textFileName + "_SEQUENCE_";
        for iterSequence = 1:inputSequenceLength
            textFileName = textFileName + string(inputSequence(iterSequence));
        end
    end

    textFileName = textFileName + ".txt";

    
    fileID = fopen(textFileName, 'r');
    if (fileID == -1)
        return;
    end
    if (fileID ~= -1)
        firstLine = fscanf(fileID, " %d %d %d %f %d %d %d %d %d %d %f %f", [1 12]);
        %theRest = fscanf(fileID, "%d %d %d %d\n",[maxListSize(iter0) 4]);
        theRest = fscanf(fileID, "%d");
        sim_data_cum(id_iter).num_of_trials = firstLine(1);
        sim_data_cum(id_iter).k = firstLine(2);
        sim_data_cum(id_iter).n = firstLine(3);
        sim_data_cum(id_iter).snr = firstLine(4);
        sim_data_cum(id_iter).num_bit_errors = firstLine(5);
        sim_data_cum(id_iter).num_frame_errors = firstLine(6);
        sim_data_cum(id_iter).num_crc_check = firstLine(7);
        sim_data_cum(id_iter).largest_list_depth = firstLine(8);
        sim_data_cum(id_iter).max_list_size = firstLine(9);
        sim_data_cum(id_iter).num_of_insertions = firstLine(10);
        sim_data_cum(id_iter).time_trellis = firstLine(11);
        sim_data_cum(id_iter).time_traceback = firstLine(12);
        sim_data_cum(id_iter).listDepth = theRest(1:4:end,:);
        sim_data_cum(id_iter).num_ue = theRest(2:4:end,:);
        sim_data_cum(id_iter).num_nack = theRest(3:4:end,:);
        sim_data_cum(id_iter).num_fe = theRest(4:4:end,:);
        
        EL = (sim_data_cum(id_iter).listDepth'*(1:length(sim_data_cum(id_iter).listDepth))') / sim_data_cum(id_iter).num_of_trials;
        el_list = [el_list, EL];
        disp(EL);
        fclose(fileID);
    end
end

% TODO: Aggregate the data into one single structure.

largest_depth_observed = max([sim_data_cum.largest_list_depth]);

sim_data = struct('num_of_trials',0,'max_list_size',0,'k',0,'snr',0.0,'num_bit_errors',0, ...
    'num_frame_errors',0,'num_crc_check',0,'largest_list_depth',0,'listDepth',zeros(1,largest_depth_observed),...
    'num_ue', zeros(1,largest_depth_observed), 'num_nack', zeros(1,largest_depth_observed),...
    'num_fe', zeros(1,largest_depth_observed));

% Making the length of all the arrays the same.
for iter = 1:length(sim_data_cum)
    currentListDepth = sim_data_cum(iter).largest_list_depth;
    sim_data_cum(iter).listDepth = horzcat(sim_data_cum(iter).listDepth',zeros(1,largest_depth_observed - currentListDepth));
    sim_data_cum(iter).num_ue = horzcat(sim_data_cum(iter).num_ue',zeros(1,largest_depth_observed - currentListDepth));
    sim_data_cum(iter).num_nack = horzcat(sim_data_cum(iter).num_nack',zeros(1,largest_depth_observed - currentListDepth));
    sim_data_cum(iter).num_fe = horzcat(sim_data_cum(iter).num_fe',zeros(1,largest_depth_observed - currentListDepth));
end

% Initializing variables and arrays.
sim_data.max_list_size = sim_data_cum(1).max_list_size;
sim_data.k = sim_data_cum(1).k;
sim_data.snr = sim_data_cum(1).snr;
sim_data.largest_list_depth = largest_depth_observed;

% Aggregating the data into sim_data
for iter = 1:length(sim_data_cum)
    sim_data.num_of_trials = sim_data.num_of_trials + sim_data_cum(iter).num_of_trials;
    sim_data.num_bit_errors = sim_data.num_bit_errors + sim_data_cum(iter).num_bit_errors;
    sim_data.num_frame_errors =  sim_data.num_frame_errors + sim_data_cum(iter).num_frame_errors;
    sim_data.num_crc_check = sim_data.num_crc_check + sim_data_cum(iter).num_crc_check;
    sim_data.listDepth = sim_data.listDepth + sim_data_cum(iter).listDepth;
    sim_data.num_ue = sim_data.num_ue + sim_data_cum(iter).num_ue;
    sim_data.num_nack = sim_data.num_nack + sim_data_cum(iter).num_nack;
    sim_data.num_fe = sim_data.num_fe + sim_data_cum(iter).num_fe;
end

%Explicitly calculating expected_list_size
EL = (sim_data.listDepth*(1:length(sim_data.listDepth))') / sim_data.num_of_trials;
%el_list = [el_list, EL];
%disp(EL);

% Creating output fileName
outputFileName = "T";
for polyIter = 1:length(trellisPolynomial)
    outputFileName = outputFileName + "_" + string(trellisPolynomial(polyIter));
end
outputFileName = outputFileName + "_CRC_";
outputFileName = outputFileName + string(crcPolynomial);
outputFileName = outputFileName + "_SNR_";
outputFileName = outputFileName + sprintf('%.2f',round(snrDBList,2));
outputFileName = outputFileName + "_TRIALS_";
outputFileName = outputFileName + string(numOfTrials);
outputFileName = outputFileName + "_K_";
outputFileName = outputFileName + string(lengthOfSequence);
outputFileName = outputFileName + "_LIST_";
outputFileName = outputFileName + string(maxListSize);
figureName = outputFileName + ".fig";
outputFileName = outputFileName + ".mat";

save(outputFileName,'sim_data', 'EL');

% % Plotting and saving the data:
% num_of_trials = sim_data.num_of_trials;
% largest_list_depth = sim_data.largest_list_depth;
% num_ue_list = sim_data.num_ue;
% num_nack_list = sim_data.num_nack;
% num_fe_list = sim_data.num_fe;
% list_depth = sim_data.listDepth';
% snr = sim_data.snr;
% 
% max_list_plot = largest_list_depth;
% 
% fe_list = [];
% ue_list = [];
% nack_list = [];
% 
% for iter = 1:largest_list_depth
%     current_ue_rate = sum(num_ue_list(1:iter));
%     current_nack_rate = num_of_trials - sum(list_depth(1:iter));
%     current_fe_rate = current_ue_rate + current_nack_rate;
%     
%     fe_list = [fe_list, current_fe_rate / num_of_trials];
%     ue_list = [ue_list, current_ue_rate / num_of_trials];
%     nack_list = [nack_list, current_nack_rate / num_of_trials];
% end
% x_axis = 1:largest_list_depth;
% dat_plot = semilogy(x_axis(1:max_list_plot), fe_list(1:max_list_plot), '+-',...
% x_axis(1:max_list_plot) ,nack_list(1:max_list_plot), '+-',...
% x_axis(1:max_list_plot), ue_list(1:max_list_plot), '+-');
% 
% title_string = "CC: (" + string(trellisPolynomial(1)) + ", " + string(trellisPolynomial(2)) + ...
%     ") , CRC: " + string(crcPolynomial) + ", SNR=" + string(snr) + "dB, K=" + string(lengthOfSequence);
% 
% xlabel("Maximum List Depth");
% ylabel("Probability");
% title(title_string);
% legend("FER","P(NACK)","P(UE)");
% grid on;
%savefig(figureName);


==> Figures/Ethan_Plots_2019_04_19_different_rates/distinguishable_colors.m <==
function colors = distinguishable_colors(n_colors,bg,func)
% DISTINGUISHABLE_COLORS: pick colors that are maximally perceptually distinct
%
% When plotting a set of lines, you may want to distinguish them by color.
% By default, Matlab chooses a small set of colors and cycles among them,
% and so if you have more than a few lines there will be confusion about
% which line is which. To fix this problem, one would want to be able to
% pick a much larger set of distinct colors, where the number of colors
% equals or exceeds the number of lines you want to plot. Because our
% ability to distinguish among colors has limits, one should choose these
% colors to be "maximally perceptually distinguishable."
%
% This function generates a set of colors which are distinguishable
% by reference to the "Lab" color space, which more closely matches
% human color perception than RGB. Given an initial large list of possible
% colors, it iteratively chooses the entry in the list that is farthest (in
% Lab space) from all previously-chosen entries. While this "greedy"
% algorithm does not yield a global maximum, it is simple and efficient.
% Moreover, the sequence of colors is consistent no matter how many you
% request, which facilitates the users' ability to learn the color order
% and avoids major changes in the appearance of plots when adding or
% removing lines.
%
% Syntax:
%   colors = distinguishable_colors(n_colors)
% Specify the number of colors you want as a scalar, n_colors. This will
% generate an n_colors-by-3 matrix, each row representing an RGB
% color triple. If you don't precisely know how many you will need in
% advance, there is no harm (other than execution time) in specifying
% slightly more than you think you will need.
%
%   colors = distinguishable_colors(n_colors,bg)
% This syntax allows you to specify the background color, to make sure that
% your colors are also distinguishable from the background. Default value
% is white. bg may be specified as an RGB triple or as one of the standard
% "ColorSpec" strings. You can even specify multiple colors:
%     bg = {'w','k'}
% or
%     bg = [1 1 1; 0 0 0]
% will only produce colors that are distinguishable from both white and
% black.
%
%   colors = distinguishable_colors(n_colors,bg,rgb2labfunc)
% By default, distinguishable_colors uses the image processing toolbox's
% color conversion functions makecform and applycform. Alternatively, you
% can supply your own color conversion function.
%
% Example:
%   c = distinguishable_colors(25);
%   figure
%   image(reshape(c,[1 size(c)]))
%
% Example using the file exchange's 'colorspace':
%   func = @(x) colorspace('RGB->Lab',x);
%   c = distinguishable_colors(25,'w',func);

% Copyright 2010-2011 by Timothy E. Holy

  % Parse the inputs
  if (nargin < 2)
    bg = [1 1 1];  % default white background
  else
    if iscell(bg)
      % User specified a list of colors as a cell aray
      bgc = bg;
      for i = 1:length(bgc)
	bgc{i} = parsecolor(bgc{i});
      end
      bg = cat(1,bgc{:});
    else
      % User specified a numeric array of colors (n-by-3)
      bg = parsecolor(bg);
    end
  end
  
  % Generate a sizable number of RGB triples. This represents our space of
  % possible choices. By starting in RGB space, we ensure that all of the
  % colors can be generated by the monitor.
  n_grid = 30;  % number of grid divisions along each axis in RGB space
  x = linspace(0,1,n_grid);
  [R,G,B] = ndgrid(x,x,x);
  rgb = [R(:) G(:) B(:)];
  if (n_colors > size(rgb,1)/3)
    error('You can''t readily distinguish that many colors');
  end
  
  % Convert to Lab color space, which more closely represents human
  % perception
  if (nargin > 2)
    lab = func(rgb);
    bglab = func(bg);
  else
    C = makecform('srgb2lab');
    lab = applycform(rgb,C);
    bglab = applycform(bg,C);
  end

  % If the user specified multiple background colors, compute distances
  % from the candidate colors to the background colors
  mindist2 = inf(size(rgb,1),1);
  for i = 1:size(bglab,1)-1
    dX = bsxfun(@minus,lab,bglab(i,:)); % displacement all colors from bg
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
  end
  
  % Iteratively pick the color that maximizes the distance to the nearest
  % already-picked color
  colors = zeros(n_colors,3);
  lastlab = bglab(end,:);   % initialize by making the "previous" color equal to background
  for i = 1:n_colors
    dX = bsxfun(@minus,lab,lastlab); % displacement of last from all colors on list
    dist2 = sum(dX.^2,2);  % square distance
    mindist2 = min(dist2,mindist2);  % dist2 to closest previously-chosen color
    [~,index] = max(mindist2);  % find the entry farthest from all previously-chosen colors
    colors(i,:) = rgb(index,:);  % save for output
    lastlab = lab(index,:);  % prepare for next iteration
  end
end

function c = parsecolor(s)
  if ischar(s)
    c = colorstr2rgb(s);
  elseif isnumeric(s) && size(s,2) == 3
    c = s;
  else
    error('MATLAB:InvalidColorSpec','Color specification cannot be parsed.');
  end
end

function c = colorstr2rgb(c)
  % Convert a color string to an RGB value.
  % This is cribbed from Matlab's whitebg function.
  % Why don't they make this a stand-alone function?
  rgbspec = [1 0 0;0 1 0;0 0 1;1 1 1;0 1 1;1 0 1;1 1 0;0 0 0];
  cspec = 'rgbwcmyk';
  k = find(cspec==c(1));
  if isempty(k)
    error('MATLAB:InvalidColorString','Unknown color string.');
  end
  if k~=3 || length(c)==1,
    c = rgbspec(k,:);
  elseif length(c)>2,
    if strcmpi(c(1:3),'bla')
      c = [0 0 0];
    elseif strcmpi(c(1:3),'blu')
      c = [0 0 1];
    else
      error('MATLAB:UnknownColorString', 'Unknown color string.');
    end
  end
end


==> Figures/Ethan_Plots_2019_04_19_different_rates/inf_density.m <==
function res = inf_density(x,y, pX, X, sigma2, s)

y = y(:);
% x = x(:);

X = reshape(X, 1,length(X));
pX = reshape(pX, 1,length(X));

num = exp(-s*(y-x).^2/(2*sigma2));
denom = sum(exp(-s*(y-X).^2/(2*sigma2)) .* pX, 2);

res = log(num./denom);
 % catch cases where we have sth like log(0/0); this may happen if we
 % evaluate the density in a y which is far from probable. however, this
 % might happen depending on the context, i.e., when integral makes a
 % particular bad choice for the intermediate points
res(isnan(res)) = 0;
% catch cases where we have a very small numerator, i.e., s.th. like
% log(0/epsilon)
res(res==-inf) = -999;
% res(res==+inf) = +999;

end


==> Figures/Ethan_Plots_2019_04_19_different_rates/rcu.m <==
function [Pe,rhop] = rcu(n, R, pX, X, sigma2)


% briefly check, where we are operating
[~,Rcrit]=E0funs(pX, X, sigma2, 1);
Rcrit = Rcrit/log(2);

[~,Rmi]=E0funs(pX, X, sigma2, 0);
Rmi = Rmi/log(2);

% operating between Rcrit and MI
if (R >= Rcrit) && (R <= Rmi)
   fprintf('SNR: %.2f: Operating within Rcrit = %.2f and MI = %.2f.\n', 10*log10(1/sigma2), Rcrit, Rmi);
   mode = 0;
   rhop = fzero(@(x) find_rho(x), [0 1]);
elseif R <= Rcrit
   fprintf('SNR: %.2f: Operating below Rcrit = %.2f (MI = %.2f).\n', 10*log10(1/sigma2), Rcrit, Rmi);
   mode = 1;
   rhop = fzero(@(x) find_rho(x), [1 100]);
else
   fprintf('SNR: %.2f: Operating above MI = %.2f (Rcrit = %.2f).\n', 10*log10(1/sigma2), Rmi, Rcrit);
   mode = 2;
   rhop = fzero(@(x) find_rho(x), [-0.99 0.1]);
end


[E0,E0p,E0pp] = E0funs(pX,X,sigma2,rhop);
V = -E0pp;

% omegapp = integral(@(y) Qpmf(y,pX,X,sigma2,rhop) .* omegapp_fun(y,rhop), -20, 20)
omegapp = integral(@(y) fun(y,rhop), -20, 20);


if mode == 0 % medium SNR region
    
    theta_n = 1/sqrt(1+rhop) * ((1+rhop)/(sqrt(2*pi*n*omegapp)))^rhop
    Pe = theta_n * (Psi(rhop*sqrt(n*V)) + Psi((1-rhop) * sqrt(n*V))) * 2^(-n*(E0_integral(pX,X,sigma2,rhop)/log(2) - rhop * R));
elseif mode == 1 % high SNR region
    
    theta_n = 1/sqrt(1+rhop) * ((1+rhop)/(sqrt(2*pi*n*omegapp)))^rhop;
    omegapp1 = integral(@(y) fun(y,1), -20, 20);
    theta_n1 = 1/sqrt(1+1) * ((1+1)/(sqrt(2*pi*n*omegapp1)))^1;
    [E01] = E0funs(pX,X,sigma2,1);
    Pe =  exp(-n*(E01-R*log(2))) * theta_n1 + theta_n * (Psi(rhop*sqrt(n*V)) + Psi((1-rhop) * sqrt(n*V))) * 2^(-n*(E0_integral(pX,X,sigma2,rhop)/log(2) - rhop * R));
else
    
    theta_n = 1/sqrt(1+rhop) * ((1+rhop)/(sqrt(2*pi*n*omegapp)))^rhop
    Pe = 1 + theta_n * (Psi(rhop*sqrt(n*V)) + Psi((1-rhop) * sqrt(n*V))) * 2^(-n*(E0_integral(pX,X,sigma2,rhop)/log(2) - rhop * R));
end

    function val = fun(y,rho)
        val = Qpmf(y,pX,X,sigma2,rho) .* omegapp_fun(y,rho);
    end

    function val = find_rho(x)
        val = E0prime_integral(pX,X,sigma2,x)/log(2) - R;
    end

    function val = Psi(x)
        val = .5*erfc(abs(x)/sqrt(2))*exp(x^2/2)*sign(x);
    end

    function val = omegapp_fun(y,rho)
        tau = 1/(1+rho);
        y_s = size(y);
        y = y(:);
        Xtmp = reshape(X,1,length(X));
        pXtmp = reshape(pX,1,length(X));
        val = (sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp, 2) .* sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp.*log(normpdf(y,Xtmp,sqrt(sigma2))).^2, 2) - sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp.*log(normpdf(y,Xtmp,sqrt(sigma2))), 2).^2) ./ ...
           sum(normpdf(y,Xtmp,sqrt(sigma2)).^tau.*pXtmp, 2).^2;
        val = reshape(val,y_s);
        val(isnan(val)) = 0;
    end


end




==> Figures/Globecom_2019_Various_Rates.m <==
clear; clc;
v_10_m_10_punctured = [0.107100000000000	0.0651000000000000	0.0347000000000000	0.0185000000000000	0.00686059275521405	0.00314021039409640	0.000982656119490984	0.000330516233304799	0.000101537892926261	2.77365273978644e-05];
v_10_m_10_punctured_snr = [1:0.25:3.25];

EL_v_10_m_10_punctured = [78609.3623000000	47729.6596000000	25487.0326000000	15026.8254000000	5368.91527167947	2367.68290155440	819.126064953570	310.285407377783	84.7073728694812	26.4561482728187];
EL_v_10_m_10_punctured_snr = [1:0.25:3.25];

v_8_m_10_punctured = [0.105500000000000,0.0577000000000000,0.0337000000000000,0.0166000000000000,0.00659804697809448,0.00265287173365168,0.00112078724095805,0.000356266187844910,0.000106820830489229,3.13851621624251e-05, 7.28188231997567e-06];
v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

EL_v_8_m_10_punctured = [26480.4731000000,15702.6087000000,8634.75400000000,4082.04360000000,1585.94998680391,711.825679798382,286.875872813064,89.0194663845038,33.1445670391509,8.93380116056053, 3.23849387954150];
EL_v_8_m_10_punctured_snr = [1,1.25000000000000,1.50000000000000,1.75000000000000,2,2.25000000000000,2.50000000000000,2.75000000000000,3,3.25000000000000, 3.5];

v_7_m_10_punctured = [250/7138, 250/29812, 250/197472, 250/1496231, (85+71+82)/(6000000+5000000+6000000), (21+21+29+20)/(15000000+14000000+18000000+14000000)];
v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_7_m_10_punctured = [4247.88021854861,1025.55383738092,158.687748136445,20.3180524932313,2.99712866666667,1.49223157142857];
EL_v_7_m_10_punctured_snr = [1.5, 2, 2.5, 3.0, 3.5, 4.0];

v_6_m_11_punctured = [229/2000, 306/8000, 100/11283, (87+100)/(60000+61262), (300)/(533718+543187+603438), (100+100)/(5790307+5800510), (52+52+59+42)/(120000000)];
v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

EL_v_6_m_11_punctured = [16154.7465000000,4783.28912500000,1087.48329345032,174.441816666667,22.9029503105590,3.42828216704289,1.57808993333333];
EL_v_6_m_11_punctured_snr = [1, 1.5, 2, 2.5, 3.0, 3.5, 4.0];

Polar_rate_1_2_L_8 = [0.6115,0.3905,0.2385,0.1013,0.0362,0.008733333,0.00134375,0.000157,0.000006];
Polar_rate_1_2_L_8_snr = [0,0.5,1,1.5,2,2.5,3,3.5,4];
Polar_rate_1_2_L_32 = [0.5105,0.2815,0.1486,0.0535,0.015,0.00255,0.000367273,0.000027];
Polar_rate_1_2_L_32_snr = [0:0.5:3.5];

T_3_v_6_m_10_rate_1_3 = [586/10000, 192/10000, 100/34589, 100/185769, 100/1776349,100/17769526];
T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1, 1.5];

EL_T_3_v_6_m_10_rate_1_3 = [4045.67890000000,1190.74870000000,182.568215328573,28.0611350655922,4.59673971725151,1.7979];
EL_T_3_v_6_m_10_rate_1_3_snr = [-1,-0.5,0,0.5,1,1.5];

Polar_rate_1_3_L_8 = [0.53,0.391,0.239,0.1079,0.0392,0.010133333,0.001592308,0.000221978,0.000019];
Polar_rate_1_3_L_8_snr = [-2,-1.5,-1,-0.5,0,0.5,1,1.5,2];
Polar_rate_1_3_L_32 = [0.643,0.4525,0.28,0.1288,0.0474,0.01095,0.001845455,0.000223333,0.000015];
Polar_rate_1_3_L_32_snr = [-2.5,-2,-1.5,-1,-0.5,0,0.5,1,1.5];

T_5_v_6_m_10_rate_1_6 = [698/10000, 209/10000, 100/23081, 100/152779, 100/1500812, 100/17467092];
T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_6_m_11_rate_1_6 = [563/10000, 158/10000, 100/31737, 100/279471, 100/2472960, 100/31690712];
T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
T_5_v_7_m_10_rate_1_6 = [224/10000, 100/17763, 100/120338, 100/975922, 100/9460788];
T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_7_m_11_rate_1_6 = [181/10000, 100/25928, 100/169021, 100/1903427, 100/19317720];
T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_10_rate_1_6 = [218/10000, 100/27476, 100/193241, 100/1856184, 100/23741211];
T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
T_5_v_8_m_11_rate_1_6 = [150/10000, 100/40293, 100/276606, 100/3028195, 100/44274996];
T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];

Polar_rate_1_6_L_8 = [0.574,0.3705,0.1995,0.0862,0.0249,0.005875,0.000908696,0.000075,0.000002];
Polar_rate_1_6_L_8_snr = [-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2,-1.5];
Polar_rate_1_6_L_32 = [0.585,0.4305,0.228,0.1082,0.0356,0.007233333,0.001057895,0.00011,0.000005];
Polar_rate_1_6_L_32_snr = [-6,-5.5,-5,-4.5,-4,-3.5,-3,-2.5,-2];

EL_T_5_v_6_m_10_rate_1_6 = [4061.94060000000,1300.33430000000,222.534812183181,38.9723522211822,5.88868026108533, 1.8872];
EL_T_5_v_6_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_6_m_11_rate_1_6 = [7077.90580000000,1658.60810000000,271.862053754293,44.7708134296582,5.88456182065217,1.88341609364914];
EL_T_5_v_6_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2, -1.5];
EL_T_5_v_7_m_10_rate_1_6 = [2794.83480000000,571.369025502449,85.4031976599245,12.9129612817418,2.87231148187656];
EL_T_5_v_7_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_7_m_11_rate_1_6 = [4514.94610000000,917.387958963283,120.712432182983,14.1576677224816,2.71352902930574];
EL_T_5_v_7_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2];
EL_T_5_v_8_m_10_rate_1_6 = [4673.39470000000,782.715533556558,100.744184722704,12.9961156868069,2.7619];
EL_T_5_v_8_m_10_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];
EL_T_5_v_8_m_11_rate_1_6 = [6470.62750000000,1037.84774030229,139.798225635019,15.1991146541091,2.8293];
EL_T_5_v_8_m_11_rate_1_6_snr = [-4, -3.5, -3, -2.5, -2.0];

T_10_v_6_m_12_rate_1_12 = [104/10000, 100/59678, 100/481438, 100/5036521];
T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_6_m_13_rate_1_12 = [100/13485, 100/100243, 100/891745, 100/11922081];
T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_12_rate_1_12 = [100/23066, 100/139567, 100/1895161, 100/25505404];
T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_7_m_13_rate_1_12 = [100/26491, 100/229554, 100/3112462, 100/41974382];
T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
T_10_v_8_m_12_rate_1_12 = [100/47231, 100/481880, 100/6126803];
T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
T_10_v_8_m_13_rate_1_12 = [100/58392, 100/637463, 100/9479035];
T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Polar_rate_1_12_L_8 = [0.517,0.308,0.1535,0.0581,0.01515,0.002971429,0.000315625,0.000012];
Polar_rate_1_12_L_8_snr = [-8.5,-8,-7.5,-7,-6.5,-6,-5.5,-5];
Polar_rate_1_12_L_32 = [0.5825,0.355,0.1895,0.0783,0.01985,0.003633333,0.000434783,0.00002];
Polar_rate_1_12_L_32_snr = [-9,-8.5,-8,-7.5,-7,-6.5,-6,-5.5];

EL_T_10_v_6_m_12_rate_1_12 = [2473.99510000000,374.947652401220,40.8096037288291,5.51614894487683];
EL_T_10_v_6_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_6_m_13_rate_1_12 = [3166.93058954394,456.041219835799,47.4971813691134,5.61022643613980];
EL_T_10_v_6_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_12_rate_1_12 = [1629.53841151478,276.604691653471,27.4014883168237,3.76540661735842];
EL_T_10_v_7_m_12_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_7_m_13_rate_1_12 = [2179.93012721302,360.306681652247,28.6705370218175,3.85427880748786];
EL_T_10_v_7_m_13_rate_1_12_snr = [-6.5, -6, -5.5, -5];
EL_T_10_v_8_m_12_rate_1_12 = [1544.80553026614,158.577218394621,15.5573980426660];
EL_T_10_v_8_m_12_rate_1_12_snr = [-6.5, -6, -5.5];
EL_T_10_v_8_m_13_rate_1_12 = [1833.28270996027,188.849774810460,17.1340];
EL_T_10_v_8_m_13_rate_1_12_snr = [-6.5, -6, -5.5];

Fabian_m_8 = [0.143678,0.0642261,0.0177085,0.00384246,0.000854781,0.000150723,2.71E-05,3.23E-06,3.30E-07];
Fabian_m_8_snr = [1,1.5,2,2.5,3,3.5,4,4.5,5];
Fabian_m_11 = [0.0998004,0.0398565,0.0101513,0.00137722,1.38E-04,1.27E-05,9.51E-07];
Fabian_m_11_snr = [1,1.5,2,2.5,3,3.5,4];
Fabian_m_14 = [0.119332,0.0340599,0.00840015,0.000986405,9.01E-05,5.17E-06];
Fabian_m_14_snr = [1,1.5,2,2.5,3,3.5];
Fabian_unknown = [3.35E-3, 1.71E-3, 6.81E-4, 2.09E-4, 6.93E-5, 2.06E-5];
Fabian_unknown_snr = [2.8,3,3.2,3.4,3.6,3.8];
Fabian_5g_L32 = [0.92318, 0.88673, 0.83432, 0.76963, 0.68409, 0.59483, 0.49488, 0.38931, 0.29013, 0.20347, 0.13447, 0.0812, 0.04517, 0.02211, 0.01056, 0.0044, 0.00165, 0.00051, 0.00019, 4.904762e-05, 9.174312e-06, 1.836364e-06];
Fabian_5g_L32_snr = [-1.0:0.25:4.25];

%Calculating the RCU-values
rcu_rate_1_2 = [0.0423356923968606,0.0317110938966719,0.0233869420708073,0.0169735987701580,0.0121169620820546,0.00850384007532871,0.00586438006368385,0.00397193341265190,0.00264086331839147,0.00172286353055488,0.00110235385615009,0.000691464745800856,0.000425034035096233,0.000255931159752090,0.000150913805172302,8.71216619845982e-05,4.92300806563189e-05,2.72268103913337e-05,1.47376500009286e-05,7.80890056028097e-06,4.05157788193703e-06,2.05954530760325e-06,1.02658455598894e-06,5.02356955597272e-07,2.41733034918569e-07,1.14634896484966e-07];
rcu_snr_rate_1_2 = [1.5:0.1:4];
rcu_rate_1_3 = [0.0485827828159233,0.0365488952285676,0.0270539642500551,0.0196920918508500,0.0140862011284241,0.00989626418314438,0.00682426597022430,0.00461612568262462,0.00306100584635227,0.00198857415387201,0.00126483989109723,0.000787172224045218,0.000479036495351990,0.000284876674337942,0.000165447802418037,9.37799557073034e-05,5.18486175155144e-05,2.79435530839163e-05,1.46720447102322e-05,7.50105557678364e-06,3.73206593306958e-06,1.80618588356661e-06,8.49917436915310e-07,3.88720788202432e-07,1.72754807953908e-07,7.45912902079232e-08];
rcu_snr_rate_1_3 = [-1:0.1:1.5];
rcu_rate_1_6 = [0.00715296756254956,0.00483488469011907,0.00320155422580118,0.00207541853479670,0.00131616882569204,0.000815953385158383,0.000494139394858301,0.000292107274303882,0.000168429573066840,9.46559287218815e-05,5.18080835385907e-05,2.75950273801052e-05,1.42924973626647e-05,7.19262390115769e-06,3.51418563236325e-06,1.66561801921259e-06,7.65235081077092e-07,3.40517886835592e-07,1.46646111650361e-07,6.10733697918986e-08,2.45785809580939e-08];
rcu_snr_rate_1_6 = [-4:0.1:-2];
rcu_rate_1_12 = [0.00236007921145550,0.00150515496603096,0.000938361322020218,0.000571434546625890,0.000339655307677201,0.000196901266353364,0.000111238234660230,6.11937430228481e-05,3.27532036994702e-05,1.70425881155616e-05,8.61367033482373e-06,4.22515636480414e-06,2.00967249623698e-06,9.26099046945656e-07,4.13101646935619e-07,1.78212453647523e-07,7.42869353645477e-08,2.98944122959386e-08,1.16032634527457e-08,4.34003400609116e-09,1.56293886141446e-09];
rcu_snr_rate_1_12 = [-7:0.1:-5];

%----------------------For computing the RCU if needed--------------------
% for iter = rcu_snr_rate_1_2
%     rcu_rate_1_2 = [rcu_rate_1_2, rcu(64*2, 1/2, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_3
%     rcu_rate_1_3 = [rcu_rate_1_3, rcu(64*3, 1/3, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_6
%     rcu_rate_1_6 = [rcu_rate_1_6, rcu(64*6, 1/6, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end
% for iter = rcu_snr_rate_1_12
%     rcu_rate_1_12 = [rcu_rate_1_12, rcu(64*12, 1/12, [0.5;0.5], [-1,1], 10^(-iter/10))];
% end


%Plotting the FER for the high rate case
if(1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 14;
    figure;
    my_colors = distinguishable_colors(40);
    lineWidth = 1.5;
    semilogy(Fabian_m_8_snr,Fabian_m_8, 's-', 'Color', my_colors(6,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_11_snr,Fabian_m_11, 's-', 'Color', my_colors(7,:), 'LineWidth', lineWidth); hold on;
    semilogy(Fabian_m_14_snr,Fabian_m_14, 's-', 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    semilogy(Fabian_5g_L32_snr, Fabian_5g_L32, 'd-', 'Color', my_colors(31,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_8_snr,Polar_rate_1_2_L_8, 'd-','Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_2_L_32_snr,Polar_rate_1_2_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    %semilogy(v_6_m_11_punctured_snr,v_6_m_11_punctured, 'o-', 'Color', my_colors(1,:), 'LineWidth', lineWidth);
    semilogy(v_7_m_10_punctured_snr,v_7_m_10_punctured, 'o-', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(v_8_m_10_punctured_snr,v_8_m_10_punctured, 'o-', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    %semilogy(v_10_m_10_punctured_snr,v_10_m_10_punctured, 'o-', 'Color', my_colors(33,:), 'LineWidth', lineWidth);
    semilogy(Fabian_unknown_snr,Fabian_unknown, '^-', 'Color', my_colors(11,:), 'LineWidth', lineWidth); hold on;
    semilogy(rcu_snr_rate_1_2,rcu_rate_1_2, '--', 'Color', 'k', 'LineWidth', lineWidth);
    
    
    grid on;
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "WAVA $v=8$",...
        "WAVA $v=11$",...
        "WAVA $v=14$",...
        "5G eMBB Polar $L=32$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        "S-LVA DSO CRC $v=7$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "IBF OTS CRC $v=11$, $m=16$",...
        "RCU Bound",...
        'location', 'southwest', 'interpreter', 'latex', 'FontSize', legendTextSize);
    xlim([1,4]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_HighRate.pdf");
end

%Plotting the FER for the low rate case
if (1)
    x0 = 10;
    y0 = 10;
    width = 800;
    height = 600;
    labelTextSize = 18;
    legendTextSize = 11.5;
    figure;
    my_colors = distinguishable_colors(20);
    lineWidth = 1.5;
    %Plotting for legend
    semilogy(-100, -3, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth); hold on;
    semilogy(-100, -3, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(-100, -3, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    
    %Plotting Actual Data
    semilogy(Polar_rate_1_3_L_8_snr,Polar_rate_1_3_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth); hold on;
    semilogy(Polar_rate_1_3_L_32_snr,Polar_rate_1_3_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_3_v_6_m_10_rate_1_3_snr,T_3_v_6_m_10_rate_1_3, 'o-', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_3,rcu_rate_1_3, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_8_snr,Polar_rate_1_6_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_6_L_32_snr,Polar_rate_1_6_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_5_v_8_m_10_rate_1_6_snr,T_5_v_8_m_10_rate_1_6, 'o-', 'Color', my_colors(12,:), 'LineWidth', lineWidth); 
    semilogy(T_5_v_8_m_11_rate_1_6_snr,T_5_v_8_m_11_rate_1_6, 'o-', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_6,rcu_rate_1_6, '--', 'Color', 'k', 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_8_snr,Polar_rate_1_12_L_8, 'd-', 'Color', my_colors(8,:), 'LineWidth', lineWidth);
    semilogy(Polar_rate_1_12_L_32_snr,Polar_rate_1_12_L_32, 'd-', 'Color', my_colors(9,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_12_rate_1_12_snr,T_10_v_8_m_12_rate_1_12, 'o-', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(T_10_v_8_m_13_rate_1_12_snr,T_10_v_8_m_13_rate_1_12, 'o-', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    semilogy(rcu_snr_rate_1_12,rcu_rate_1_12, '--', 'Color', 'k', 'LineWidth', lineWidth);

    grid on;
    %title("FER vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('Frame Error Rate', 'interpreter', 'latex', 'FontSize', labelTextSize);
    xlabel("SNR(dB)", 'interpreter', 'latex', 'FontSize', labelTextSize);
    legend(...
        "S-LVA DSO CRC $v=8$, $m=12$",...
        "S-LVA DSO CRC $v=8$, $m=13$",...
        "RCU Bound",...
        "S-LVA DSO CRC $v=6$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=10$",...
        "S-LVA DSO CRC $v=8$, $m=11$",...
        "PC-Polar $L=8$",...
        "PC-Polar $L=32$",...
        'location', 'northeast',...
        'interpreter', 'latex',...
        'Location','SouthOutside',...
        'NumColumns', 3, 'FontSize', legendTextSize);
    %legend("FizzBuzz", 'Location', 'NorthEast');
    xlim([-7, 2]);
    ylim([10^-6, 10^-1]);
    set(gcf,'position', [x0,y0,width,height]);
    
    %Adding annotation to plot
    dim = [.70 .71 .12 .06];
    annotation('ellipse',dim);
    x = [0.66 0.70];
    y = [0.74 0.74];
    annotation('textarrow',x,y,'String','Rate-$1/3$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.43 .57 .12 .06];
    annotation('ellipse',dim);
    x = [0.40 0.43];
    y = [0.60 0.60];
    annotation('textarrow',x,y,'String','Rate-$1/6$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    dim = [.18 .43 .12 .06];
    annotation('ellipse',dim);
    x = [0.33 0.30];
    y = [0.46 0.46];
    annotation('textarrow',x,y,'String','Rate-$1/12$', 'interpreter', 'latex',...
        'FontSize', legendTextSize)
    
    saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_FER_SNR_LowRate.pdf");
end


%Plot expected list size vs. SNR
if(0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    semilogy(EL_v_6_m_11_punctured_snr,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    semilogy(EL_v_7_m_10_punctured_snr,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    semilogy(EL_v_8_m_10_punctured_snr,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    semilogy(EL_T_3_v_6_m_10_rate_1_3_snr,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_10_rate_1_6_snr,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_6_m_11_rate_1_6_snr,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_10_rate_1_6_snr,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_5_v_7_m_11_rate_1_6_snr,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_10_rate_1_6_snr,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    semilogy(EL_T_5_v_8_m_11_rate_1_6_snr,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_12_rate_1_12_snr,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_6_m_13_rate_1_12_snr,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_12_rate_1_12_snr,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %semilogy(EL_T_10_v_7_m_13_rate_1_12_snr,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_12_rate_1_12_snr,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    semilogy(EL_T_10_v_8_m_13_rate_1_12_snr,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);

    grid on;
    %title("E_{L} vs. SNR: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("SNR(dB)", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",..."Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",..."Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12","Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'interpreter', 'latex');
    xlim([-7, 4]);
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_SNR.pdf");
end

%Plot expected list size vs. FER
if (0)
    figure;
    my_colors = distinguishable_colors(30);
    lineWidth = 1.5;
    loglog(v_6_m_11_punctured,EL_v_6_m_11_punctured, '-o', 'Color', my_colors(1,:), 'LineWidth', lineWidth); hold on;
    loglog(v_7_m_10_punctured,EL_v_7_m_10_punctured, '-o', 'Color', my_colors(2,:), 'LineWidth', lineWidth);
    loglog(v_8_m_10_punctured,EL_v_8_m_10_punctured, '-o', 'Color', my_colors(30,:), 'LineWidth', lineWidth);
    loglog(T_3_v_6_m_10_rate_1_3,EL_T_3_v_6_m_10_rate_1_3, '-x', 'Color', my_colors(3,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_10_rate_1_6,EL_T_5_v_6_m_10_rate_1_6, 'Color', my_colors(4,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_6_m_11_rate_1_6,EL_T_5_v_6_m_11_rate_1_6, 'Color', my_colors(5,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_10_rate_1_6,EL_T_5_v_7_m_10_rate_1_6, 'Color', my_colors(6,:), 'LineWidth', lineWidth);
    %loglog(T_5_v_7_m_11_rate_1_6,EL_T_5_v_7_m_11_rate_1_6, 'Color', my_colors(7,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_10_rate_1_6,EL_T_5_v_8_m_10_rate_1_6, '-s', 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    loglog(T_5_v_8_m_11_rate_1_6,EL_T_5_v_8_m_11_rate_1_6, '-s', 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_12_rate_1_12,EL_T_10_v_6_m_12_rate_1_12, 'Color', my_colors(10,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_6_m_13_rate_1_12,EL_T_10_v_6_m_13_rate_1_12, 'Color', my_colors(11,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_12_rate_1_12,EL_T_10_v_7_m_12_rate_1_12, 'Color', my_colors(12,:), 'LineWidth', lineWidth);
    %loglog(T_10_v_7_m_13_rate_1_12,EL_T_10_v_7_m_13_rate_1_12, 'Color', my_colors(13,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_12_rate_1_12,EL_T_10_v_8_m_12_rate_1_12, '-^', 'Color', my_colors(14,:), 'LineWidth', lineWidth);
    loglog(T_10_v_8_m_13_rate_1_12,EL_T_10_v_8_m_13_rate_1_12, '-^', 'Color', my_colors(20,:), 'LineWidth', lineWidth);
    
    grid on;
    %title("E_{L} vs. FER: BPSK with 1-D noise, k=64");
    ylabel('$E_{L}$', 'interpreter', 'latex');
    xlabel("Frame Error Rate", 'interpreter', 'latex');
    legend("Rate $1/2$, $v=6$, $m=11$",...
        "Rate $1/2$, $v=7$, $m=10$",...
        "Rate $1/2$, $v=8$, $m=10$",...
        "Rate $1/3$, $v=6$, $m=10$",...%"Rate 1/6, v=6, m=10","Rate 1/6, v=6, m=11","Rate 1/6, v=7, m=10","Rate 1/6, v=7, m=11",
        "Rate $64/370$, $v=8$, $m=10$",...
        "Rate $64/375$, $v=8$, $m=11$",...%"Rate 1/12, v=6, m=12","Rate 1/12, v=6, m=13","Rate 1/12, v=7, m=12", "Rate 1/12, v=7, m=13",
        "Rate $64/760$, $v=8$, $m=12$",...
        "Rate $64/770$, $v=8$, $m=13$",...
        'location', 'southeast', 'interpreter', 'latex');
    set(gcf,'position', [x0,y0,width,height]);
    saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER");
    %saveas(gcf, "Plot_Globecom_2019_TBCC_ListSize_FER.pdf");
end
